Sound as a gauge theory and its infrared triangle

Over the last few decades, a rich structure has been uncovered in the infrared sector of various field theories. This mostly comes through the connections between memory effects, asymptotic symmetries, and soft theorems (the ``infrared triangle''), which have been explored in much depth within high-energy physics. In this paper, we show how sound also admits an infrared triangle. We consider the linear perturbations of the Euler equations for a barotropic and irrotational fluid. We then show how low-frequency changes in an acoustic source can lead to lasting displacements of fluid particles. We proceed to write these linear perturbations in terms of a two-form potential -- a Kalb--Ramond field, in the high-energy physics terminology. This phrases linear sound as a gauge theory. Standard techniques can then be used to probe the infrared structure of acoustics. We show how the memory effect relates to asymptotic symmetries in this dual formulation, and comment on how these notions can be connected to soft theorems. This exhibits an example of an infrared triangle in a condensed matter system and provides new pathways to the experimental detection of memory effects.

==> anc/AcousticFieldStrength.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     96291,       2289]
NotebookOptionsPosition[     90738,       2199]
NotebookOutlinePosition[     91139,       2215]
CellTagsIndexPosition[     91096,       2212]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Sound as a gauge theory and its infrared triangle", "Title",
 CellChangeTimes->{{3.986578390828663*^9, 
  3.986578396944873*^9}},ExpressionUUID->"7e1bc81e-2d89-475f-b4fa-\
1bc0da37e439"],

Cell["Acoustic field strength and Hodge duals", "Subtitle",
 CellChangeTimes->{{3.990215302095241*^9, 3.990215316962614*^9}, {
  3.9902157698099527`*^9, 
  3.990215772642247*^9}},ExpressionUUID->"b1f09e30-a445-4abc-996f-\
1326205eb12b"],

Cell["N\[IAcute]ckolas de Aguiar Alves and Andr\[EAcute] G. S. Landulfo", \
"Author",
 CellChangeTimes->{{3.986578411659651*^9, 
  3.986578418565748*^9}},ExpressionUUID->"9af48310-bc17-45b9-b364-\
23f6311ab3fc"],

Cell["\<\
Center for Natural and Human Sciences, Federal University of ABC, Avenida dos \
Estados 5001, Bang\[UAcute], Santo Andr\[EAcute], S\[ATilde]o Paulo \
09280-560, Brazil\
\>", "Affiliation",
 CellChangeTimes->{
  3.986578460611648*^9},ExpressionUUID->"e23c00b9-29e8-4929-86ae-\
8c58f526bde2"],

Cell[TextData[{
 "This is an auxiliary notebook to the paper with the same name, currently \
available as arXiv: ",
 ButtonBox["2512.15796 [hep-th]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/2512.15796"], None},
  ButtonNote->"https://arxiv.org/pdf/2512.15796"],
 ". This notebook computes the three-form ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalH]", TraditionalForm]],ExpressionUUID->
  "97a7aaba-4b60-45db-a06f-6b83d26138a6"],
 " describing acoustic perturbations (the \[OpenCurlyDoubleQuote]acoustic \
field strength\[CloseCurlyDoubleQuote]) and its exterior derivatives."
}], "Abstract",
 CellChangeTimes->{{3.986578471109579*^9, 3.9865785902060127`*^9}, {
  3.986578708811499*^9, 3.986578709301846*^9}, {3.986747872041499*^9, 
  3.986747872719284*^9}, {3.9867486552724123`*^9, 3.986748700346525*^9}, {
  3.9867488003524323`*^9, 3.986748800352886*^9}, {3.9867496585449*^9, 
  3.98674967341162*^9}, {3.9869176852390423`*^9, 3.9869177279073*^9}, {
  3.990215342155685*^9, 3.9902153634661303`*^9}, {3.990215788129868*^9, 
  3.99021579048365*^9}},ExpressionUUID->"ff0996c8-49b9-4b7e-af23-\
3ba57a8d3b23"],

Cell["\<\
We begin by loading the OGRe package. It is also possible to do the same \
computations with xAct, but OGRe tends to be more intuitive for simple \
calculations.\
\>", "Text",
 CellChangeTimes->{{3.990212812392254*^9, 
  3.990212845389421*^9}},ExpressionUUID->"889d1c36-feb4-463d-8257-\
7b44f34d8090"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "OGRe`"}]], "Input",
 CellChangeTimes->{{3.9902116351892977`*^9, 3.990211636955659*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"8d265409-addb-4563-a77b-c13e6d05b7a6"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     StyleBox[
      TemplateBox[{"\"OGRe: An \"", 
        StyleBox["\"O\"", Underlined, StripOnInput -> False], 
        "\"bject-Oriented \"", 
        StyleBox["\"G\"", Underlined, StripOnInput -> False], "\"eneral \"", 
        StyleBox["\"Re\"", Underlined, StripOnInput -> False], 
        "\"lativity Package for Mathematica\""},
       "RowDefault"],
      StripOnInput->False,
      FontSize->Larger,
      FontWeight->Bold]},
    {
     StyleBox[
      TemplateBox[{"\"By Barak Shoshany (\"", 
        TemplateBox[{"\"baraksh@gmail.com\"", "mailto:baraksh@gmail.com"}, 
         "HyperlinkURL"], "\") (\"", 
        TemplateBox[{"\"baraksh.com\"", "https://baraksh.com/"}, 
         "HyperlinkURL"], "\")\""},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     StyleBox[
      TemplateBox[{"\"v2.0.0 (2026-05-02)\""},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     StyleBox[
      TemplateBox[{"\"GitHub repository: \"", 
        TemplateBox[{
         "\"https://github.com/bshoshany/OGRe\"", 
          "https://github.com/bshoshany/OGRe"}, "HyperlinkURL"]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     StyleBox[
      TemplateBox[{"\"Release notes: \"", 
        TemplateBox[{
         "\"view on GitHub\"", 
          "https://github.com/bshoshany/OGRe/releases/tag/v2.0.0"}, 
         "HyperlinkURL"], "\" | \"", 
        ButtonBox[
         TagBox[
          
          PaneSelectorBox[{
           False -> StyleBox[
             "\"view in this notebook\"", "Hyperlink", StripOnInput -> False],
             True -> StyleBox[
             "\"view in this notebook\"", "HyperlinkActive", StripOnInput -> 
              False]}, 
           Dynamic[
            CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
           0], 
          MouseAppearanceTag["LinkHand"]], ButtonFunction :> 
         OGRe`Private`ShowReleaseNotesForTag["v2.0.0"], Appearance -> 
         "Frameless", BaseStyle -> "Hyperlink", Evaluator -> Automatic, 
         Method -> "Preemptive"]},
       "RowDefault"],
      StripOnInput->False,
      FontWeight->Bold]},
    {
     TemplateBox[{
      "\"\[Bullet] To view the full documentation for the package, type \"", 
       ButtonBox[
        TagBox[
         PaneSelectorBox[{
          False -> StyleBox[
            "\"TDocs[]\"", "Hyperlink", StripOnInput -> False], True -> 
           StyleBox["\"TDocs[]\"", "HyperlinkActive", StripOnInput -> False]}, 
          Dynamic[
           CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
          0], 
         MouseAppearanceTag["LinkHand"]], ButtonFunction :> OGRe`TDocs[], 
        Appearance -> "Frameless", BaseStyle -> "Hyperlink", Evaluator -> 
        Automatic, Method -> "Preemptive"], "\".\""},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Bullet] To list all available modules, type \"", 
       ButtonBox[
        TagBox[
         PaneSelectorBox[{
          False -> StyleBox[
            "\"?OGRe`*\"", "Hyperlink", StripOnInput -> False], True -> 
           StyleBox["\"?OGRe`*\"", "HyperlinkActive", StripOnInput -> False]}, 
          Dynamic[
           CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
          0], 
         MouseAppearanceTag["LinkHand"]], ButtonFunction :> 
        OGRe`Private`OGRePrint[
          Information["OGRe`*"]], Appearance -> "Frameless", BaseStyle -> 
        "Hyperlink", Evaluator -> Automatic, Method -> "Preemptive"], "\".\""},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Bullet] To get help on a particular module, type \"", 
       StyleBox["\"?\"", "Input", StripOnInput -> False], 
       "\" followed by the module name.\""},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Bullet] To enable parallelization, type \"", 
       ButtonBox[
        TagBox[
         PaneSelectorBox[{
          False -> StyleBox[
            "\"TSetParallelization[True]\"", "Hyperlink", StripOnInput -> 
             False], True -> 
           StyleBox[
            "\"TSetParallelization[True]\"", "HyperlinkActive", StripOnInput -> 
             False]}, 
          Dynamic[
           CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
          0], 
         MouseAppearanceTag["LinkHand"]], ButtonFunction :> 
        OGRe`TSetParallelization[True], Appearance -> "Frameless", BaseStyle -> 
        "Hyperlink", Evaluator -> Automatic, Method -> "Preemptive"], "\".\""},
      "RowDefault"]},
    {
     TemplateBox[{"\"\[Bullet] \"", 
       TemplateBox[{
         DynamicBox[
          ToBoxes[OGRe`Private`UpdateMessage, StandardForm], 
          ImageSizeCache -> {328.546875, {3., 9.}}], 
         "\" To disable automatic checks for updates at startup, type \"", 
         ButtonBox[
          TagBox[
           
           PaneSelectorBox[{
            False -> StyleBox[
              "\"TSetAutoUpdates[False]\"", "Hyperlink", StripOnInput -> 
               False], True -> 
             StyleBox[
              "\"TSetAutoUpdates[False]\"", "HyperlinkActive", StripOnInput -> 
               False]}, 
            Dynamic[
             CurrentValue["MouseOver"]], ImageSize -> Automatic, FrameMargins -> 
            0], 
           MouseAppearanceTag["LinkHand"]], ButtonFunction :> 
          OGRe`TSetAutoUpdates[False], Appearance -> "Frameless", BaseStyle -> 
          "Hyperlink", Evaluator -> Automatic, Method -> "Preemptive"], 
         "\".\""}, "RowDefault"]},
      "RowDefault"]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318343181972*^9},
 CellLabel->"OGRe:",ExpressionUUID->"0556e01b-8768-4740-b90f-4132610a42e5"]
}, Open  ]],

Cell["\<\
We define a coordinate system. We will consider the acoustic metric, so \
Cartesian coordinates are good enough.\
\>", "Text",
 CellChangeTimes->{{3.990212848952667*^9, 
  3.990212876614923*^9}},ExpressionUUID->"5e112f83-1498-4b33-b979-\
5333be47a20f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TNewCoordinates", "[", 
  RowBox[{"\"\<Cart\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.99021165123112*^9, 3.990211676987639*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a1cd2163-fced-4928-b7f3-71ad74d5ebea"],

Cell[BoxData["\<\"Cart\"\>"], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{{3.990211670999467*^9, 3.990211677234041*^9}, 
   3.99021386493785*^9, 3.9902139617974863`*^9, 3.990215391200787*^9, 
   3.9902762874023237`*^9, 3.991318343334496*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"dd99b6f6-071a-45d7-af57-b48b916d24d9"]
}, Open  ]],

Cell["\<\
Next, we define the acoustic metric and see its line element.\
\>", "Text",
 CellChangeTimes->{{3.990212880762692*^9, 
  3.990212894502747*^9}},ExpressionUUID->"ecaf9eff-5710-42bb-82df-\
3a4c90b82ae7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TLineElement", "@", 
  RowBox[{"TNewMetric", "[", 
   RowBox[{"\"\<Acoustic\>\"", ",", "\"\<Cart\>\"", ",", 
    RowBox[{
     FractionBox[
      RowBox[{"\[Rho]0", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
      RowBox[{"c", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]}], "+", 
          
          SuperscriptBox[
           RowBox[{"v0x", "[", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"v0y", "[", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"v0z", "[", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]}], ",", 
         RowBox[{"-", 
          RowBox[{"v0x", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"v0y", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], ",", 
         RowBox[{"-", 
          RowBox[{"v0z", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"v0x", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], ",", "1", ",",
          "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"v0y", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], ",", "0", ",",
          "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"v0z", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], ",", "0", ",",
          "0", ",", "1"}], "}"}]}], "}"}]}], ",", "\"\<g\>\""}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9902117842441196`*^9, 3.990211835494678*^9}, {
  3.990211940934469*^9, 3.990212001420967*^9}, {3.9902120856834908`*^9, 
  3.990212087846023*^9}, {3.990212240259675*^9, 3.990212250337829*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"94d9f74a-b3ff-4f0b-b1e7-a3171619f0ba"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[DoubleStruckD]x", "2"], "+", 
     SuperscriptBox["\[DoubleStruckD]y", "2"], "+", 
     SuperscriptBox["\[DoubleStruckD]z", "2"], "+", 
     RowBox[{"\[DoubleStruckD]t", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[DoubleStruckD]x", " ", 
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{"\[DoubleStruckD]y", " ", 
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{"\[DoubleStruckD]z", " ", 
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}], ")"}]}], 
        "+", 
        RowBox[{"\[DoubleStruckD]t", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"c", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]}], 
          ")"}]}]}], ")"}]}]}], ")"}], " ", 
   RowBox[{"\[Rho]0", "[", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], 
  RowBox[{"c", "[", 
   RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]]], "Output",
 CellChangeTimes->{3.990212028516458*^9, 3.9902120883969173`*^9, 
  3.99021225103338*^9, 3.990213865545176*^9, 3.990213962868602*^9, 
  3.99021539240914*^9, 3.99027628801226*^9, 3.991318346098896*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"ade9fa4d-b976-4623-82ee-d269ff4acb77"]
}, Open  ]],

Cell["\<\
It will be convenient to keep in mind that the speed of sound is positive, so \
we add it as an assumption.\
\>", "Text",
 CellChangeTimes->{{3.99021391818465*^9, 
  3.990213932998992*^9}},ExpressionUUID->"d6089baa-7cf7-43f4-b145-\
33b7c0c0d89c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TSetAssumptions", "[", 
  RowBox[{
   RowBox[{"c", "[", 
    RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ">", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.990213933968454*^9, 3.99021394012805*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"22f452df-6c13-4892-a865-bf0ca8a4389b"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AssumeReal\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"User\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ">", "0"}], 
     "}"}]}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.990213941731164*^9, 3.990213963086556*^9}, 
   3.9902153926416273`*^9, 3.990276288029374*^9, 3.991318346396628*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"49920649-98a2-417f-b0a7-fb0d12e4bfef"]
}, Open  ]],

Cell[TextData[{
 "While we could write the three-form ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalH]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "0221fa53-e29a-44e3-8bef-6477aa456ee8"],
 " directly, this would be laborious. It is more convenient for us to define \
the Levi-Civita tensor, then ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Star]", "\[ScriptCapitalH]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4f16bd45-70a6-482a-a3f3-d6d32ef98d86"],
 ", and then take a Hodge dual to get to ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalH]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "61579f6a-b87d-40ae-b298-4c0819a517af"],
 "."
}], "Text",
 CellChangeTimes->{{3.9902129035141077`*^9, 
  3.990212959545599*^9}},ExpressionUUID->"9c4eb80f-eaac-482c-bb5b-\
2aacbb9c1606"],

Cell["The Levi-Civita tensor is ", "Text",
 CellChangeTimes->{{3.990212962446426*^9, 
  3.990212965078865*^9}},ExpressionUUID->"8693e701-9bc7-4b2a-98cc-\
2fc889b9d7cd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "@", 
  RowBox[{"TNewTensor", "[", 
   RowBox[{"\"\<LeviCivita\>\"", ",", "\"\<Acoustic\>\"", ",", "\"\<Cart\>\"",
     ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}], ",", 
      RowBox[{"-", "1"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"-", 
       RowBox[{"TMetricDeterminant", "[", "\"\<Acoustic\>\"", "]"}]}], "]"}], 
     
     RowBox[{"Normal", "[", 
      RowBox[{"LeviCivitaTensor", "[", "4", "]"}], "]"}]}], 
    ",", "\"\<\[Epsilon]\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990213083331004*^9, 3.990213085123725*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"95af9482-0ec3-48d1-acd4-5ea29f84f0f9"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"LeviCivita\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"t", "x", "y", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"t", "y", "z", "x"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"t", "z", "x", "y"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"x", "t", "z", "y"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"x", "y", "t", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"x", "z", "y", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"y", "t", "x", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"y", "x", "z", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"y", "z", "t", "x"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"z", "t", "y", "x"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"z", "x", "t", "y"}, "RowDefault"]], 
            SubscriptBox["\"\[Epsilon]\"", 
             TemplateBox[{"z", "y", "x", "t"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"t", "x", "z", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"t", "y", "x", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"t", "z", "y", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"x", "t", "y", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"x", "y", "z", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"x", "z", "t", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"y", "t", "z", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"y", "x", "t", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"y", "z", "x", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"z", "t", "x", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"z", "x", "y", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[Epsilon]\"", 
               TemplateBox[{"z", "y", "t", "x"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], 
           RowBox[{"c", "[", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318346536973*^9},
 CellLabel->"OGRe:",ExpressionUUID->"4564d8e8-616f-4d5a-80df-8eb5eb7b3172"]
}, Open  ]],

Cell[TextData[{
 "We can input ",
 Cell[BoxData[
  FormBox[
   RowBox[{"*", "\[ScriptCapitalH]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2d00f59d-e54a-4d15-80f6-d6390b0ee5f0"],
 " as "
}], "Text",
 CellChangeTimes->{{3.990213007641363*^9, 
  3.990213017537407*^9}},ExpressionUUID->"cb2342d2-b239-4343-82ea-\
12670ab28741"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "@", 
  RowBox[{"TNewTensor", "[", 
   RowBox[{"\"\<*H\>\"", ",", "\"\<Acoustic\>\"", ",", "\"\<Cart\>\"", ",", 
    RowBox[{"{", 
     RowBox[{"-", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"v0x", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{"\[Delta]vx", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v0y", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{"\[Delta]vy", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"v0z", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
          RowBox[{"\[Delta]vz", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], 
           RowBox[{"\[Delta]\[Rho]", "[", 
            RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], 
          RowBox[{"\[Rho]0", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]]}], ")"}]}], ",", 
      RowBox[{"\[Delta]vx", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"\[Delta]vy", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ",", 
      RowBox[{"\[Delta]vz", "[", 
       RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "}"}], 
    ",", "\"\<*\[ScriptCapitalH]\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990213041276292*^9, 3.9902130783205547`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"41e370b7-122e-40b8-8aa8-52fff321f9ef"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"*H\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"t"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v0x", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"c", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"], " ", 
             
             RowBox[{"\[Delta]\[Rho]", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"x"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vx", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"y"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vy", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"z"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vz", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318346911334*^9},
 CellLabel->"OGRe:",ExpressionUUID->"e9295797-0f4b-44f0-8506-3e6d3634b3f2"]
}, Open  ]],

Cell[TextData[{
 "Finally, we define ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalH]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9bdd7305-01d7-4f5a-83b1-659eb0b49894"],
 " through the Hodge dual"
}], "Text",
 CellChangeTimes->{{3.9902131269608192`*^9, 
  3.990213140206992*^9}},ExpressionUUID->"231dfb9d-51b2-490f-8a49-\
d32bb0df88f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "@", 
  RowBox[{"TCalc", "[", 
   RowBox[{
    RowBox[{"\"\<H\>\"", "[", "\"\<abc\>\"", "]"}], ",", 
    RowBox[{
     RowBox[{"\"\<LeviCivita\>\"", "[", "\"\<dabc\>\"", "]"}], ".", 
     RowBox[{"\"\<*H\>\"", "[", "\"\<d\>\"", "]"}]}], 
    ",", "\"\<\[ScriptCapitalH]\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990213142717197*^9, 3.990213177574705*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4d6ee83e-e312-4ab1-bb2d-0c7eecc74360"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"H\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "x", "y"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "y", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "t", "x"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "y", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "t", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "x", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v0z", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], " ", 
            RowBox[{"\[Delta]\[Rho]", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "x", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "z", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "t", "x"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "z", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "t", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "x", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           RowBox[{
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Delta]\[Rho]", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "y", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "z", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "t", "y"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "z", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "t", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "y", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v0x", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], " ", 
            RowBox[{"\[Delta]\[Rho]", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "y", "z"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "z", "x"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "x", "y"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "z", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "x", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "y", "x"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]\[Rho]", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318347164043*^9},
 CellLabel->"OGRe:",ExpressionUUID->"1a392422-0350-4519-adbd-5373532fc2d6"]
}, Open  ]],

Cell[TextData[{
 "This matches the definition in Eq. (3.5) of the manuscript (and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"*", "\[ScriptCapitalH]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4b43dc25-3afe-483d-9365-341ec74b2be1"],
 " matches Eq. (3.7))."
}], "Text",
 CellChangeTimes->{{3.990213201824252*^9, 
  3.990213226046854*^9}},ExpressionUUID->"3e1dc03f-58f5-47f6-93fb-\
352242f1bcd7"],

Cell[TextData[{
 "We can also compute the exterior derivatives of these quantities. For ",
 Cell[BoxData[
  FormBox["d\[ScriptCapitalH]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "295fc836-b456-4577-8a41-d3af4cef4aea"],
 " we have"
}], "Text",
 CellChangeTimes->{{3.990213356220745*^9, 
  3.990213372923853*^9}},ExpressionUUID->"238a889a-c523-43e8-84d4-\
77b0875a6e02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "@", 
  RowBox[{"TCalc", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "4"}], 
      RowBox[{"4", "!"}]], 
     RowBox[{
      RowBox[{"\"\<LeviCivita\>\"", "[", "\"\<abcd\>\"", "]"}], ".", 
      RowBox[{"\"\<LeviCivita\>\"", "[", "\"\<efgh\>\"", "]"}], ".", 
      RowBox[{"TPartialD", "[", "\"\<e\>\"", "]"}], ".", 
      RowBox[{"\"\<H\>\"", "[", "\"\<fgh\>\"", "]"}]}]}], 
    ",", "\"\<d\[ScriptCapitalH]\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990213374745607*^9, 3.990213379761718*^9}, {
  3.990213469168635*^9, 3.9902135127090693`*^9}, {3.990213844556465*^9, 
  3.990213860085238*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ef09dce3-8ed4-4209-892f-734e5a42d3ff"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"Result\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "x", "y", "z"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "y", "z", "x"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "z", "x", "y"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "t", "z", "y"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "y", "t", "z"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "z", "y", "t"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "t", "x", "z"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "x", "z", "t"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "z", "t", "x"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "t", "y", "x"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "x", "t", "y"}, "RowDefault"]], 
            SubscriptBox["\"d\[ScriptCapitalH]\"", 
             TemplateBox[{"z", "y", "x", "t"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "x", "z", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "y", "x", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "z", "y", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "t", "y", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "y", "z", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "z", "t", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "t", "z", "x"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "x", "t", "z"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "z", "x", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "t", "x", "y"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "x", "y", "t"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"d\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "y", "t", "x"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "t"], 
             RowBox[{"\[Delta]\[Rho]", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"\[Delta]\[Rho]", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"\[Delta]\[Rho]", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"\[Delta]\[Rho]", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"\[Rho]0", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"\[Rho]0", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"\[Rho]0", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "x"], 
                RowBox[{"v0x", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], "+", 
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "y"], 
                RowBox[{"v0y", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], "+", 
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "z"], 
                RowBox[{"v0z", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"]}], ")"}], " ", 
            RowBox[{"\[Delta]\[Rho]", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "x"], 
                RowBox[{"\[Delta]vx", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], "+", 
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "y"], 
                RowBox[{"\[Delta]vy", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], "+", 
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "z"], 
                RowBox[{"\[Delta]vz", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"]}], ")"}], " ", 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318458262311*^9},
 CellLabel->"OGRe:",ExpressionUUID->"47f9346a-6004-4982-9d34-6a97e99713ed"]
}, Open  ]],

Cell["This is precisely Eq. (3.6).", "Text",
 CellChangeTimes->{{3.990214148491054*^9, 
  3.990214155435834*^9}},ExpressionUUID->"6ae7e623-8d5f-4200-957e-\
8bc7c3a8c6bd"],

Cell[TextData[{
 "Let us replace ",
 Cell[BoxData[
  FormBox["\[Delta]\[Rho]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7519dc87-205d-4191-91db-5b70832e6cc6"],
 " with \[Delta]P. We have"
}], "Text",
 CellChangeTimes->{{3.990215011143165*^9, 
  3.99021502496135*^9}},ExpressionUUID->"472000b7-fcb3-4c2d-9abf-\
fa6a70ca8b49"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]\[Rho]", "[", 
    RowBox[{"t_", ",", "x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   FractionBox[
    RowBox[{"\[Delta]P", "[", 
     RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
    SuperscriptBox[
     RowBox[{"c", "[", 
      RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9902150265290194`*^9, 3.990215051754874*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6199d1b4-d92b-4690-ac45-66e30d489b00"],

Cell["Then", "Text",
 CellChangeTimes->{{3.9902150541882353`*^9, 
  3.9902150543891153`*^9}},ExpressionUUID->"0b5fdbcc-37e3-4e1b-b7ba-\
79bdcdc7cf08"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "[", "\"\<*H\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.990215055773233*^9, 3.990215059059355*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"2d6c91e7-27b2-4062-8dc5-2d0d177d3bf3"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"*H\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"t"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"v0x", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "-", 
           FractionBox[
            RowBox[{"\[Delta]P", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"x"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vx", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"y"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vy", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"*\[ScriptCapitalH]\"", 
             TemplateBox[{"z"}, "RowDefault"]]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"\[Delta]vz", "[", 
           RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318458580756*^9},
 CellLabel->"OGRe:",ExpressionUUID->"04838302-8d6b-4706-9bcf-c19d25062c0e"]
}, Open  ]],

Cell[TextData[{
 "The exterior derivative of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"*", "\[ScriptCapitalH]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8c05944f-1c05-499e-8b78-d2afa0577e5c"],
 " is then found to be "
}], "Text",
 CellChangeTimes->{{3.990215065788253*^9, 
  3.99021507568039*^9}},ExpressionUUID->"36da6132-af62-4d42-8e57-\
2cc22dffe971"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "@", 
  RowBox[{"TCalc", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"-", "2"}], 
      RowBox[{
       RowBox[{"2", "!"}], 
       RowBox[{"2", "!"}]}]], 
     RowBox[{
      RowBox[{"\"\<LeviCivita\>\"", "[", "\"\<cdab\>\"", "]"}], ".", 
      RowBox[{"\"\<LeviCivita\>\"", "[", "\"\<cdef\>\"", "]"}], ".", 
      RowBox[{"TPartialD", "[", "\"\<e\>\"", "]"}], ".", 
      RowBox[{"\"\<*H\>\"", "[", "\"\<f\>\"", "]"}]}]}], 
    ",", "\"\<d*\[ScriptCapitalH]\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.990214864507614*^9, 3.99021489054571*^9}, {
  3.9902149294580727`*^9, 3.9902149420259037`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"2fe07977-a726-4262-b120-7161a5a08aca"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"Result\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "x"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"x", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "t"], 
             RowBox[{"\[Delta]vx", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"\[Delta]vx", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"\[Delta]vy", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"\[Delta]vz", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"v0x", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"v0y", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "x"], 
              RowBox[{"v0z", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TemplateBox[{
                 SubscriptBox["\"\[PartialD]\"", "x"], 
                 RowBox[{"\[Rho]0", "[", 
                   RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
                "RowDefault"]}], " ", 
              RowBox[{"\[Delta]P", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "x"], 
                RowBox[{"\[Delta]P", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], " ", 
              RowBox[{"\[Rho]0", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}], 
            SuperscriptBox[
             RowBox[{"\[Rho]0", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "y"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "t"], 
             RowBox[{"\[Delta]vy", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"\[Delta]vx", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"\[Delta]vy", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"\[Delta]vz", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"v0x", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"v0y", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "y"], 
              RowBox[{"v0z", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TemplateBox[{
                 SubscriptBox["\"\[PartialD]\"", "y"], 
                 RowBox[{"\[Rho]0", "[", 
                   RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
                "RowDefault"]}], " ", 
              RowBox[{"\[Delta]P", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "y"], 
                RowBox[{"\[Delta]P", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], " ", 
              RowBox[{"\[Rho]0", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}], 
            SuperscriptBox[
             RowBox[{"\[Rho]0", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "z"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "t"], 
             RowBox[{"\[Delta]vz", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"\[Delta]vx", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0x", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"\[Delta]vy", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0y", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"\[Delta]vz", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"v0z", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"v0x", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vx", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"v0y", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vy", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            TemplateBox[{
              SubscriptBox["\"\[PartialD]\"", "z"], 
              RowBox[{"v0z", "[", 
                RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
             "RowDefault"], " ", 
            RowBox[{"\[Delta]vz", "[", 
             RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               TemplateBox[{
                 SubscriptBox["\"\[PartialD]\"", "z"], 
                 RowBox[{"\[Rho]0", "[", 
                   RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
                "RowDefault"]}], " ", 
              RowBox[{"\[Delta]P", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              TemplateBox[{
                SubscriptBox["\"\[PartialD]\"", "z"], 
                RowBox[{"\[Delta]P", "[", 
                  RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
               "RowDefault"], " ", 
              RowBox[{"\[Rho]0", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]}]}], 
            SuperscriptBox[
             RowBox[{"\[Rho]0", "[", 
              RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], "2"]]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "y"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"y", "x"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "x"], 
             RowBox[{"\[Delta]vy", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "-", 
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "y"], 
             RowBox[{"\[Delta]vx", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"x", "z"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "x"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "x"], 
             RowBox[{"\[Delta]vz", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "-", 
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "z"], 
             RowBox[{"\[Delta]vx", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"d*\[ScriptCapitalH]\"", 
             TemplateBox[{"y", "z"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"d*\[ScriptCapitalH]\"", 
               TemplateBox[{"z", "y"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "y"], 
             RowBox[{"\[Delta]vz", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"], "-", 
           TemplateBox[{
             SubscriptBox["\"\[PartialD]\"", "z"], 
             RowBox[{"\[Delta]vy", "[", 
               RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}]},
            "RowDefault"]}]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.9913184880592546`*^9},
 CellLabel->"OGRe:",ExpressionUUID->"524d534d-e2db-4626-88cc-0f995eabc41e"]
}, Open  ]],

Cell[TextData[{
 "This is Eq. (3.9). Note that in this notebook we did not impose the \
assumption that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[Del]", "\[Cross]", "\[Delta]"}], 
     OverscriptBox["v", "->"]}], "=", 
    OverscriptBox["0", "->"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ccf950d2-2f23-4607-94a2-5f55ce41ac3a"],
 ", which explains the extra terms in the spatial directions."
}], "Text",
 CellChangeTimes->{{3.9902152106934843`*^9, 3.99021526812957*^9}, {
  3.990215540621171*^9, 
  3.990215541818568*^9}},ExpressionUUID->"9f6150cb-6a78-44b1-bc71-\
627cf7e5cc31"],

Cell["\<\
Let us now do a few calculations in spherical coordinates.  We begin by \
defining spherical coordinates and relating them to our previous Cartesian \
coordinates.\
\>", "Text",
 CellChangeTimes->{{3.9902762459751987`*^9, 3.9902762537164783`*^9}, {
  3.990276737610667*^9, 
  3.990276750445622*^9}},ExpressionUUID->"5810dc2d-bd60-447e-8741-\
8826e610c071"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"TSetAssumptions", "[", 
  RowBox[{
   RowBox[{"r", ">=", "0"}], "&&", 
   RowBox[{"0", "<=", "\[Theta]", "<=", "\[Pi]"}], "&&", 
   RowBox[{"0", "<=", "\[CurlyPhi]", "<", 
    RowBox[{"2", "\[Pi]"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"TNewCoordinates", "[", 
  RowBox[{"\"\<Sph\>\"", ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[CurlyPhi]"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"TAddCoordTransformation", "[", 
  RowBox[{"\"\<Cart\>\"", ",", "\"\<Sph\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x", "->", 
      RowBox[{"r", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}]}]}], ",", 
     RowBox[{"y", "->", 
      RowBox[{"r", " ", 
       RowBox[{"Sin", "[", "\[Theta]", "]"}], 
       RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}]}], ",", 
     RowBox[{"z", "->", 
      RowBox[{"r", " ", 
       RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"TAddCoordTransformation", "[", 
  RowBox[{"\"\<Sph\>\"", ",", "\"\<Cart\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"r", "->", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["x", "2"], "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["z", "2"]}]]}], ",", 
     RowBox[{"\[Theta]", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"z", ",", 
        SqrtBox[
         RowBox[{
          SuperscriptBox["x", "2"], "+", 
          SuperscriptBox["y", "2"]}]]}], "]"}]}], ",", 
     RowBox[{"\[CurlyPhi]", "->", 
      RowBox[{"ArcTan", "[", 
       RowBox[{"x", ",", "y"}], "]"}]}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.990276255209882*^9, 3.990276299803937*^9}, {
  3.990276728920971*^9, 3.9902767300607452`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"5ea284a0-df73-498c-9e4a-4c7580536161"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{
   RowBox[{"\<\"AssumeReal\"\>", "\[Rule]", "True"}], ",", 
   RowBox[{"\<\"User\"\>", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"c", "[", 
        RowBox[{"t", ",", "x", ",", "y", ",", "z"}], "]"}], ">", "0"}], ",", 
      RowBox[{
       RowBox[{"r", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"0", "\[LessEqual]", "\[Theta]", "\[LessEqual]", "\[Pi]"}], "&&", 
       RowBox[{"0", "\[LessEqual]", "\[CurlyPhi]", "<", 
        RowBox[{"2", " ", "\[Pi]"}]}]}]}], "}"}]}]}], 
  "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{3.9902764303992987`*^9, 3.9913184881725616`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"807c012d-0715-4933-82fd-592682ccd0e8"],

Cell[BoxData["\<\"Sph\"\>"], "Output",
 CellChangeTimes->{3.9902764303992987`*^9, 3.991318488210552*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"49d8d073-7c27-44ff-8201-b5a436c15d97"],

Cell[BoxData["\<\"Cart\"\>"], "Output",
 CellChangeTimes->{3.9902764303992987`*^9, 3.991318488373704*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"3786da23-f23b-4c88-bace-38a330267444"],

Cell[BoxData["\<\"Sph\"\>"], "Output",
 CellChangeTimes->{3.9902764303992987`*^9, 3.991318488499425*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"02c4e080-6591-4875-abf5-548c554c1c9a"]
}, Open  ]],

Cell[TextData[{
 "Now we write the components of ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalH]", TraditionalForm]],ExpressionUUID->
  "e0a63022-82d0-4bd5-a404-9e2071b9ee18"],
 " in spherical coordinates."
}], "Text",
 CellChangeTimes->{{3.990276754703577*^9, 
  3.990276763337278*^9}},ExpressionUUID->"ed7fe165-452a-4c59-bc8b-\
549f3d683b82"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TList", "[", 
  RowBox[{"\"\<H\>\"", ",", "\"\<Sph\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.990276433516486*^9, 3.9902764453612223`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"da4f2793-daf5-4dbe-8d74-92888a4bea3d"],

Cell[BoxData[
 StyleBox[
  TagBox[GridBox[{
     {
      TemplateBox[{"\"H\"", "\":\""},
       "RowDefault"]},
     {
      TagBox[GridBox[{
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "r", "\[Theta]"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"r", "\[Theta]", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[Theta]", "t", "r"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "\[Theta]", "r"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"r", "t", "\[Theta]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[Theta]", "r", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           FractionBox[
            RowBox[{"r", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
                RowBox[{"v0x", "[", 
                 RowBox[{"t", ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                RowBox[{"v0y", "[", 
                 RowBox[{"t", ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"\[Delta]P", "[", 
              RowBox[{"t", ",", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
               RowBox[{"r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
            SuperscriptBox[
             RowBox[{"c", "[", 
              RowBox[{"t", ",", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
               RowBox[{"r", " ", 
                RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
               RowBox[{"r", " ", 
                RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "2"]], "+", 
           
           RowBox[{"r", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
               RowBox[{"\[Delta]vx", "[", 
                RowBox[{"t", ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
               RowBox[{"\[Delta]vy", "[", 
                RowBox[{"t", ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], ")"}],
             " ", 
            RowBox[{"\[Rho]0", "[", 
             RowBox[{"t", ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "r", "\[CurlyPhi]"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"r", "\[CurlyPhi]", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[CurlyPhi]", "t", "r"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "\[CurlyPhi]", "r"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"r", "t", "\[CurlyPhi]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[CurlyPhi]", "r", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{"r", " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"v0x", "[", 
                   RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"v0y", "[", 
                   RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
                 RowBox[{
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"v0z", "[", 
                   RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"\[Delta]P", "[", 
                RowBox[{"t", ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
              SuperscriptBox[
               RowBox[{"c", "[", 
                RowBox[{"t", ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                  RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                 RowBox[{"r", " ", 
                  RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "2"]], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"\[Delta]vx", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"\[Delta]vy", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"\[Delta]vz", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Rho]0", "[", 
               RowBox[{"t", ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
            ")"}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"t", "\[Theta]", "\[CurlyPhi]"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[Theta]", "\[CurlyPhi]", "t"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[CurlyPhi]", "t", "\[Theta]"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"t", "\[CurlyPhi]", "\[Theta]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[Theta]", "t", "\[CurlyPhi]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[CurlyPhi]", "\[Theta]", "t"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          RowBox[{
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"v0x", "[", 
                    RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"v0y", "[", 
                    RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"v0z", "[", 
                    RowBox[{"t", ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                    RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"\[Delta]P", "[", 
                 RowBox[{"t", ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
               SuperscriptBox[
                RowBox[{"c", "[", 
                 RowBox[{"t", ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                   RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                  RowBox[{"r", " ", 
                   RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "2"]]}], 
             "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"\[Delta]vx", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"\[Delta]vy", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Cos", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"\[Delta]vz", "[", 
                  RowBox[{"t", ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                    RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                   RowBox[{"r", " ", 
                    RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"\[Rho]0", "[", 
               RowBox[{"t", ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
                 RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
                RowBox[{"r", " ", 
                 RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}]}], 
            ")"}]}]},
         {
          TemplateBox[{"=", "\"=\"", 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"r", "\[Theta]", "\[CurlyPhi]"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[Theta]", "\[CurlyPhi]", "r"}, "RowDefault"]], 
            SubscriptBox["\"\[ScriptCapitalH]\"", 
             TemplateBox[{"\[CurlyPhi]", "r", "\[Theta]"}, "RowDefault"]], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"r", "\[CurlyPhi]", "\[Theta]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[Theta]", "r", "\[CurlyPhi]"}, "RowDefault"]]}], 
            RowBox[{"-", 
              SubscriptBox["\"\[ScriptCapitalH]\"", 
               TemplateBox[{"\[CurlyPhi]", "\[Theta]", "r"}, "RowDefault"]]}]},
           "RowWithSeparators"], "\<\"=\"\>", 
          FractionBox[
           RowBox[{
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
            RowBox[{"\[Delta]P", "[", 
             RowBox[{"t", ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}]}], 
           SuperscriptBox[
            RowBox[{"c", "[", 
             RowBox[{"t", ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[CurlyPhi]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Sin", "[", "\[Theta]", "]"}], " ", 
               RowBox[{"Sin", "[", "\[CurlyPhi]", "]"}]}], ",", 
              RowBox[{"r", " ", 
               RowBox[{"Cos", "[", "\[Theta]", "]"}]}]}], "]"}], "2"]]}
        },
        AutoDelete->False,
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}
    },
    DefaultBaseStyle->"Column",
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
   "Column"], "DisplayFormula",
  StripOnInput->False]], "Output",
 Editable->False,
 CellLabelStyle->Directive["CellLabel", Smaller, 
   RGBColor[0, 0, 1]],
 CellChangeTimes->{3.991318511948269*^9},
 CellLabel->"OGRe:",ExpressionUUID->"8b4b3e1c-5268-4c66-b1d8-34c2795f2a6a"]
}, Open  ]],

Cell["This is helpful in writing Eq. (3.25), for example.", "Text",
 CellChangeTimes->{{3.990276767151319*^9, 
  3.990276776883499*^9}},ExpressionUUID->"a190883d-03e2-4efd-ae9a-\
a452c541ef22"]
}, Open  ]]
},
WindowSize->{1435.5, 785.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
FrontEndVersion->"15.0 for Linux x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c74448c-f9ff-49cf-a4f4-9f4e407f8091"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 192, 3, 96, "Title",ExpressionUUID->"7e1bc81e-2d89-475f-b4fa-1bc0da37e439"],
Cell[771, 27, 236, 4, 52, "Subtitle",ExpressionUUID->"b1f09e30-a445-4abc-996f-1326205eb12b"],
Cell[1010, 33, 211, 4, 30, "Author",ExpressionUUID->"9af48310-bc17-45b9-b364-23f6311ab3fc"],
Cell[1224, 39, 300, 7, 29, "Affiliation",ExpressionUUID->"e23c00b9-29e8-4929-86ae-8c58f526bde2"],
Cell[1527, 48, 1139, 22, 82, "Abstract",ExpressionUUID->"ff0996c8-49b9-4b7e-af23-3ba57a8d3b23"],
Cell[2669, 72, 311, 7, 33, "Text",ExpressionUUID->"889d1c36-feb4-463d-8257-7b44f34d8090"],
Cell[CellGroupData[{
Cell[3005, 83, 195, 3, 29, "Input",ExpressionUUID->"8d265409-addb-4563-a77b-c13e6d05b7a6"],
Cell[3203, 88, 5993, 154, 213, "Output",ExpressionUUID->"0556e01b-8768-4740-b90f-4132610a42e5"]
}, Open  ]],
Cell[9211, 245, 262, 6, 33, "Text",ExpressionUUID->"5e112f83-1498-4b33-b979-5333be47a20f"],
Cell[CellGroupData[{
Cell[9498, 255, 314, 6, 29, "Input",ExpressionUUID->"a1cd2163-fced-4928-b7f3-71ad74d5ebea"],
Cell[9815, 263, 395, 7, 33, "Output",ExpressionUUID->"dd99b6f6-071a-45d7-af57-b48b916d24d9"]
}, Open  ]],
Cell[10225, 273, 211, 5, 33, "Text",ExpressionUUID->"ecaf9eff-5710-42bb-82df-3a4c90b82ae7"],
Cell[CellGroupData[{
Cell[10461, 282, 2366, 60, 122, "Input",ExpressionUUID->"94d9f74a-b3ff-4f0b-b1e7-a3171619f0ba"],
Cell[12830, 344, 2030, 49, 53, "Output",ExpressionUUID->"ade9fa4d-b976-4623-82ee-d269ff4acb77"]
}, Open  ]],
Cell[14875, 396, 256, 6, 33, "Text",ExpressionUUID->"d6089baa-7cf7-43f4-b145-33b7c0c0d89c"],
Cell[CellGroupData[{
Cell[15156, 406, 311, 7, 29, "Input",ExpressionUUID->"22f452df-6c13-4892-a865-bf0ca8a4389b"],
Cell[15470, 415, 552, 12, 33, "Output",ExpressionUUID->"49920649-98a2-417f-b0a7-fb0d12e4bfef"]
}, Open  ]],
Cell[16037, 430, 846, 22, 33, "Text",ExpressionUUID->"9c4eb80f-eaac-482c-bb5b-2aacbb9c1606"],
Cell[16886, 454, 168, 3, 33, "Text",ExpressionUUID->"8693e701-9bc7-4b2a-98cc-2fc889b9d7cd"],
Cell[CellGroupData[{
Cell[17079, 461, 757, 20, 29, "Input",ExpressionUUID->"95af9482-0ec3-48d1-acd4-5ea29f84f0f9"],
Cell[17839, 483, 4161, 93, 61, "Output",ExpressionUUID->"4564d8e8-616f-4d5a-80df-8eb5eb7b3172"]
}, Open  ]],
Cell[22015, 579, 353, 11, 33, "Text",ExpressionUUID->"cb2342d2-b239-4343-82ea-12670ab28741"],
Cell[CellGroupData[{
Cell[22393, 594, 1860, 43, 105, "Input",ExpressionUUID->"41e370b7-122e-40b8-8aa8-52fff321f9ef"],
Cell[24256, 639, 3100, 77, 119, "Output",ExpressionUUID->"e9295797-0f4b-44f0-8506-3e6d3634b3f2"]
}, Open  ]],
Cell[27371, 719, 361, 10, 33, "Text",ExpressionUUID->"231dfb9d-51b2-490f-8a49-d32bb0df88f2"],
Cell[CellGroupData[{
Cell[27757, 733, 472, 10, 29, "Input",ExpressionUUID->"4d6ee83e-e312-4ab1-bb2d-0c7eecc74360"],
Cell[28232, 745, 5893, 133, 109, "Output",ExpressionUUID->"1a392422-0350-4519-adbd-5373532fc2d6"]
}, Open  ]],
Cell[34140, 881, 420, 11, 33, "Text",ExpressionUUID->"3e1dc03f-58f5-47f6-93fb-352242f1bcd7"],
Cell[34563, 894, 396, 10, 33, "Text",ExpressionUUID->"238a889a-c523-43e8-84d4-77b0875a6e02"],
Cell[CellGroupData[{
Cell[34984, 908, 735, 17, 42, "Input",ExpressionUUID->"ef09dce3-8ed4-4209-892f-734e5a42d3ff"],
Cell[35722, 927, 8221, 181, 123, "Output",ExpressionUUID->"47f9346a-6004-4982-9d34-6a97e99713ed"]
}, Open  ]],
Cell[43958, 1111, 170, 3, 33, "Text",ExpressionUUID->"6ae7e623-8d5f-4200-957e-8bc7c3a8c6bd"],
Cell[44131, 1116, 352, 10, 33, "Text",ExpressionUUID->"472000b7-fcb3-4c2d-9abf-fa6a70ca8b49"],
Cell[44486, 1128, 517, 13, 45, "Input",ExpressionUUID->"6199d1b4-d92b-4690-ac45-66e30d489b00"],
Cell[45006, 1143, 150, 3, 33, "Text",ExpressionUUID->"0b5fdbcc-37e3-4e1b-b7ba-79bdcdc7cf08"],
Cell[CellGroupData[{
Cell[45181, 1150, 212, 3, 29, "Input",ExpressionUUID->"2d6c91e7-27b2-4062-8dc5-2d0d177d3bf3"],
Cell[45396, 1155, 2915, 72, 116, "Output",ExpressionUUID->"04838302-8d6b-4706-9bcf-c19d25062c0e"]
}, Open  ]],
Cell[48326, 1230, 383, 11, 33, "Text",ExpressionUUID->"36da6132-af62-4d42-8e57-2cc22dffe971"],
Cell[CellGroupData[{
Cell[48734, 1245, 734, 18, 42, "Input",ExpressionUUID->"2fe07977-a726-4262-b120-7161a5a08aca"],
Cell[49471, 1265, 14131, 333, 251, "Output",ExpressionUUID->"524d534d-e2db-4626-88cc-0f995eabc41e"]
}, Open  ]],
Cell[63617, 1601, 638, 17, 38, "Text",ExpressionUUID->"9f6150cb-6a78-44b1-bc71-627cf7e5cc31"],
Cell[64258, 1620, 366, 8, 33, "Text",ExpressionUUID->"5810dc2d-bd60-447e-8741-8826e610c071"],
Cell[CellGroupData[{
Cell[64649, 1632, 1885, 49, 96, "Input",ExpressionUUID->"5ea284a0-df73-498c-9e4a-4c7580536161"],
Cell[66537, 1683, 753, 17, 33, "Output",ExpressionUUID->"807c012d-0715-4933-82fd-592682ccd0e8"],
Cell[67293, 1702, 183, 2, 33, "Output",ExpressionUUID->"49d8d073-7c27-44ff-8201-b5a436c15d97"],
Cell[67479, 1706, 184, 2, 33, "Output",ExpressionUUID->"3786da23-f23b-4c88-bace-38a330267444"],
Cell[67666, 1710, 183, 2, 33, "Output",ExpressionUUID->"02c4e080-6591-4875-abf5-548c554c1c9a"]
}, Open  ]],
Cell[67864, 1715, 343, 9, 33, "Text",ExpressionUUID->"ed7fe165-452a-4c59-bc8b-549f3d683b82"],
Cell[CellGroupData[{
Cell[68232, 1728, 246, 4, 29, "Input",ExpressionUUID->"da4f2793-daf5-4dbe-8d74-92888a4bea3d"],
Cell[68481, 1734, 22033, 456, 272, "Output",ExpressionUUID->"8b4b3e1c-5268-4c66-b1d8-34c2795f2a6a"]
}, Open  ]],
Cell[90529, 2193, 193, 3, 33, "Text",ExpressionUUID->"a190883d-03e2-4efd-ae9a-a452c541ef22"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)



==> anc/LargeRadiusExpansions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    125186,       3678]
NotebookOptionsPosition[    114765,       3524]
NotebookOutlinePosition[    115195,       3541]
CellTagsIndexPosition[    115152,       3538]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Sound as a gauge theory and its infrared triangle", "Title",
 CellChangeTimes->{{3.986578390828663*^9, 
  3.986578396944873*^9}},ExpressionUUID->"5fad9054-1bab-4056-a395-\
abe4c9102247"],

Cell["Large radius expansions of the equations of motion", "Subtitle",
 CellChangeTimes->{
  3.986578399292137*^9, {3.986749646324965*^9, 
   3.986749652958138*^9}},ExpressionUUID->"e34f7e93-5606-4a10-b187-\
52dfafccede3"],

Cell["N\[IAcute]ckolas de Aguiar Alves and Andr\[EAcute] G. S. Landulfo", \
"Author",
 CellChangeTimes->{{3.986578411659651*^9, 
  3.986578418565748*^9}},ExpressionUUID->"4376a6e5-3cb1-47fe-aae4-\
00e0e0bad886"],

Cell["\<\
Center for Natural and Human Sciences, Federal University of ABC, Avenida dos \
Estados 5001, Bang\[UAcute], Santo Andr\[EAcute], S\[ATilde]o Paulo \
09280-560, Brazil\
\>", "Affiliation",
 CellChangeTimes->{
  3.986578460611648*^9},ExpressionUUID->"f8c67655-2176-4b0b-a7ac-\
d2dfae04f9f0"],

Cell[TextData[{
 "This is an auxiliary notebook to the paper with the same name, currently \
available as arXiv: ",
 ButtonBox["2512.15796 [hep-th]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/2512.15796"], None},
  ButtonNote->"https://arxiv.org/pdf/2512.15796"],
 ". This notebook computes the large radius behavior of the various equations \
of motion written in Bondi coordinates. Here we consider a general \
polyhomogeneous expansion for each of the quantities, but the main paper only \
considers terms of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "n"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", "r", "]"}], "k"]}], TraditionalForm]],ExpressionUUID->
  "08b1adf1-0e3d-42c8-a49d-ab33840071d1"],
 " for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "3c94ca3f-5b4e-4962-adaf-4d4687628d8a"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "004f5573-9cc7-4255-a68d-6ef708d05a6b"],
 "."
}], "Abstract",
 CellChangeTimes->{{3.986578471109579*^9, 3.9865785902060127`*^9}, {
  3.986578708811499*^9, 3.986578709301846*^9}, {3.986747872041499*^9, 
  3.986747872719284*^9}, {3.9867486552724123`*^9, 3.986748700346525*^9}, {
  3.9867488003524323`*^9, 3.986748800352886*^9}, {3.9867496585449*^9, 
  3.98674967341162*^9}, {3.9869176852390423`*^9, 
  3.9869177279073*^9}},ExpressionUUID->"ca9de791-5ff9-4654-abc3-97d9cc1ce29a"],

Cell[CellGroupData[{

Cell["Scalar Field", "Chapter",
 CellChangeTimes->{{3.986756368784639*^9, 
  3.9867563712453003`*^9}},ExpressionUUID->"6b973698-b3db-4c0d-886d-\
b3db09e37657"],

Cell["\<\
We start with the case of a scalar field, which will also be useful to \
understand the general trick to solve the expressions. We are interested in \
studying expansions of the form\
\>", "Text",
 CellChangeTimes->{{3.98675436404202*^9, 3.986754364042099*^9}, 
   3.9867555419455357`*^9, {3.9867563657562637`*^9, 
   3.986756424209347*^9}},ExpressionUUID->"0120a95c-cf9e-4787-8222-\
7f887187f1ff"],

Cell[BoxData[
 RowBox[{
  SubscriptBox["\[Sum]", 
   RowBox[{"n", ",", "k"}]], 
  FractionBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Lambda]", 
      RowBox[{"n", ",", "k"}]], "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], 
    SuperscriptBox[
     RowBox[{"Log", "[", "r", "]"}], "k"]}], 
   SuperscriptBox["r", "n"]]}]], "DisplayFormula",
 CellChangeTimes->{{3.9867564309297657`*^9, 
  3.986756452353696*^9}},ExpressionUUID->"92228a75-38b5-4f8c-8b19-\
9564fe02e651"],

Cell[TextData[{
 "Applying the wave operator to this series will change the powers of ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],ExpressionUUID->
  "89ea9b2f-54a8-4f28-b7b1-e659b5df641e"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Log", "[", "r", "]"}], TraditionalForm]],ExpressionUUID->
  "f9c302ff-71d4-4370-a846-114aee14d1f1"],
 ", and we want to reindex the series to obtain the new general term. It is \
convenient to think of the combinations  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "n"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", "r", "]"}], "k"]}], TraditionalForm]],ExpressionUUID->
  "70aaafae-ad40-474b-8fea-911992df1956"],
 " as  basis elements in a vector space. Let us define them as"
}], "Text",
 CellChangeTimes->{{3.986756459048596*^9, 3.986756549919046*^9}, {
  3.991317563939652*^9, 3.9913175922019777`*^9}, {3.9913178665373383`*^9, 
  3.991317887944606*^9}},ExpressionUUID->"1f78a191-a0d5-447b-b45d-\
a1b7325b9751"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"er", "[", 
    RowBox[{"n_", ",", "k_", ",", "r_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "n"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", "r", "]"}], "k"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.986754059476244*^9, 3.9867540980731993`*^9}, {
  3.98675655546446*^9, 3.9867565612849197`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"48179d47-8411-4588-936e-e025e63c00f2"],

Cell["Notice", "Text",
 CellChangeTimes->{{3.986754100042367*^9, 
  3.986754101807521*^9}},ExpressionUUID->"28d09d8e-7092-4400-97ec-\
1d52128ecb3f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"er", "[", 
     RowBox[{"n", ",", "k", ",", "r"}], "]"}], ",", "r"}], "]"}], "==", 
  RowBox[{
   RowBox[{"k", " ", 
    RowBox[{"er", "[", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", 
      RowBox[{"k", "-", "1"}], ",", "r"}], "]"}]}], "-", 
   RowBox[{"n", " ", 
    RowBox[{"er", "[", 
     RowBox[{
      RowBox[{"n", "+", "1"}], ",", "k", ",", "r"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.986754103331682*^9, 3.9867541372933483`*^9}, {
  3.986756565789941*^9, 3.986756571862236*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"a0677729-dfd8-4c59-8379-2394c17a6fb6"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.9867541087353*^9, 3.986754137894109*^9}, 
   3.9867555469551363`*^9, 3.9867566572627583`*^9, 3.9868136876221952`*^9, 
   3.9868143147264013`*^9, 3.986916105335492*^9, 3.9913179039532433`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"9034ba46-a184-4d6b-b160-fda07da33ff8"]
}, Open  ]],

Cell[TextData[{
 "which means a derivative with respect to ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a2fa80e0-a9f4-4013-9f72-38b405f458f2"],
 " is a linear map in the vector space with basis ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"e", "[", 
     RowBox[{"n", ",", "k"}], "]"}], "}"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "36678a2d-d9f0-4eb0-98f3-5ec2128a87ec"],
 ". We see also that the derivative merely shifts the basis element to a few \
neighboring elements. Multiplication by a power of ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "effc2b54-036d-4c73-a9ed-f3d0823bb8d5"],
 " acts similarly."
}], "Text",
 CellChangeTimes->{{3.986756574913566*^9, 
  3.986756648000942*^9}},ExpressionUUID->"a1a0cc8f-4032-4926-a960-\
6e7dc1be8869"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["r", "m"]], 
   RowBox[{"er", "[", 
    RowBox[{"n", ",", "k", ",", "r"}], "]"}]}], "==", 
  RowBox[{"er", "[", 
   RowBox[{
    RowBox[{"n", "+", "m"}], ",", "k", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9867544059715033`*^9, 3.9867544290548983`*^9}, {
  3.986756652155171*^9, 3.986756654531852*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e3ce693d-a9d1-4947-a975-92ff855cc217"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.986754422980719*^9, 3.9867544293959312`*^9}, 
   3.9867555478417063`*^9, 3.98675665872616*^9, 3.986813687635961*^9, 
   3.986814314746209*^9, 3.986916105360237*^9, 3.991317903972917*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"86353800-4c51-46e1-b980-25b3f233f977"]
}, Open  ]],

Cell[TextData[{
 "Let us then ignore the functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["r", 
     RowBox[{"-", "n"}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", "r", "]"}], "k"]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "eab56d48-a038-4bd7-bc07-6b4e96c13c3a"],
 " and work with the abstract basis elements"
}], "Text",
 CellChangeTimes->{{3.986754535404961*^9, 3.986754540698655*^9}, {
  3.986756663801818*^9, 
  3.9867566753181067`*^9}},ExpressionUUID->"b2652490-4ea1-4dcc-9300-\
033042223a2b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"e", "[", 
  RowBox[{"n", ",", "k"}], "]"}]], "Input",
 CellChangeTimes->{{3.986754541482935*^9, 3.986754543768552*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"3b0e4aea-df32-4e3c-8306-934b51ac8ae9"],

Cell[BoxData[
 RowBox[{"e", "[", 
  RowBox[{"n", ",", "k"}], "]"}]], "Output",
 CellChangeTimes->{3.98675454429287*^9, 3.986755548900228*^9, 
  3.9867566772979918`*^9, 3.986813687652089*^9, 3.98681431476718*^9, 
  3.986916105380794*^9, 3.9913179039954433`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"ae35831e-d143-46da-a500-7970ee8daf1b"]
}, Open  ]],

Cell[TextData[{
 "We can define the operator for ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cc878d40-6acd-4390-b6e1-650ab14d132f"],
 "-derivative and multiplication by ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "398592e0-f286-4113-bb70-f29c6b1b9834"],
 " as "
}], "Text",
 CellChangeTimes->{{3.9867545472844973`*^9, 3.986754573262697*^9}, {
  3.986756682266468*^9, 
  3.986756697906158*^9}},ExpressionUUID->"d531780b-643c-4140-bb50-\
009254fe562a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Dr", "[", 
     RowBox[{"e", "[", 
      RowBox[{"n_", ",", "k_"}], "]"}], "]"}], "=", 
    RowBox[{
     RowBox[{"k", " ", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", 
        RowBox[{"k", "-", "1"}]}], "]"}]}], "-", 
     RowBox[{"n", " ", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"derivative", " ", "with", " ", "respect", " ", "to", " ", "r"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dr", "[", "expr_", "]"}], ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"expr", "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c_.", " ", 
        RowBox[{"e", "[", 
         RowBox[{"n_", ",", "k_"}], "]"}]}], ":>", 
       RowBox[{"c", " ", 
        RowBox[{"Dr", "[", 
         RowBox[{"e", "[", 
          RowBox[{"n", ",", "k"}], "]"}], "]"}]}]}], "}"}]}], "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{"extending", " ", "by", " ", "linearity"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"IR", "[", 
   RowBox[{"m_", ",", "expr_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"expr", "/.", " ", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"e", "[", 
       RowBox[{"n_", ",", "k_"}], "]"}], ":>", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "m"}], ",", "k"}], "]"}]}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "multiplication", " ", "by", " ", "an", " ", "inverse", " ", "power", " ", 
    "of", " ", "r"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.986754550377283*^9, 3.9867546255819807`*^9}, {
  3.9867546602341013`*^9, 3.9867547285131073`*^9}, {3.986756700823449*^9, 
  3.986756719137082*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f8bf8cde-d4ca-428c-8a1c-7314752c2b82"],

Cell[TextData[{
 "Before we can write the wave equation in Bondi coordinates, we also need to \
define a symbol for the Laplacian on the sphere. We merely want a symbol that \
ignores everything involving ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "67a038ce-a6e3-4ac5-97ce-cb4bc81f5345"],
 " and ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a4c24db7-3e2d-4dd9-9136-4ed9c1c6731e"],
 ", but pays attention to angular variables (represented as ",
 Cell[BoxData[
  FormBox["\[CapitalOmega]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ed0b2264-2550-40b5-8f02-eb72c6344b23"],
 "). We thus define ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalD]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6cde1e50-365b-4edd-9f55-9b0ba60ee5d2"],
 "2 as having the properties"
}], "Text",
 CellChangeTimes->{{3.9867567245678596`*^9, 
  3.986756781008874*^9}},ExpressionUUID->"14e19a9f-e04a-4eda-9b52-\
7d5cb2252483"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalD]2", "[", 
     RowBox[{"expr1_", "+", "expr2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]2", "[", "expr1", "]"}], "+", 
     RowBox[{"\[ScriptCapitalD]2", "[", "expr2", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"linearity", " ", "under", " ", "addition"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"c_", "*", "expr_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "\[CapitalOmega]"}], "]"}]}], ":=", 
    RowBox[{"c", " ", "*", 
     RowBox[{"\[ScriptCapitalD]2", "[", "expr", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "linearity", " ", "under", " ", "multiplication", " ", "by", " ", 
    "anything", " ", "that", " ", "does", " ", "not", " ", "involve", " ", 
    "angular", " ", "coordinates"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalD]2", "[", 
     RowBox[{"c_", "?", "NumericQ"}], "]"}], ":=", "0"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"vanishes", " ", "on", " ", "numbers"}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.986756783704133*^9, 3.986756823724923*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"51fd1da4-59ee-447a-a0d3-b25b5ddf8621"],

Cell["\<\
The wave equation for a scalar field can then be written as (compare to Eq. \
(4.31) in the manuscript) \
\>", "Text",
 CellChangeTimes->{{3.986756828553423*^9, 3.986756836596446*^9}, {
  3.986757144293805*^9, 3.986757150515594*^9}, {3.99020540205315*^9, 
  3.990205414501595*^9}, {3.99131771428188*^9, 
  3.9913177143771276`*^9}},ExpressionUUID->"73c2fdf6-c399-47f2-9c5b-\
76c48c5b1fb4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"wave", "[", "expr_", "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"\[ScriptCapitalD]2", "[", "expr", "]"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Dr", "[", "expr", "]"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"D", "[", 
       RowBox[{"expr", ",", "u"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"Dr", "[", "expr", "]"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"Dr", "[", "expr", "]"}], ",", "u"}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.98675537653839*^9, 3.9867553968610373`*^9}, {
  3.986907646383128*^9, 3.986907650253975*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"ae64f68c-d6a4-4f17-ba85-f7b9dffcb232"],

Cell[TextData[{
 "Let us act with it on a basis element. We need to keep a coefficient to \
ensure the ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],ExpressionUUID->
  "8b2d28a1-e7f3-4aa2-b4b1-c4d73e3d77c4"],
 "-derivative and angular Laplacian don\[CloseCurlyQuote]t vanish."
}], "Text",
 CellChangeTimes->{{3.986757156642544*^9, 
  3.98675721732115*^9}},ExpressionUUID->"8ee02c12-ffb9-48a2-8faa-\
49c658cbefca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wave", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", "[", 
      RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], 
     RowBox[{"e", "[", 
      RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "//", "Expand"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"e", "[", 
      RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.986754738517507*^9, 3.9867548679495173`*^9}, {
   3.986755405751038*^9, 3.98675541106676*^9}, 3.986757221003159*^9, {
   3.986907651731474*^9, 3.986907652198124*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"d8e52c4f-49eb-4f9b-aee5-caa983ec458a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"k", " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["k", "2"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "k"}], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{"2", " ", "k", " ", "n", " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", "k"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[ScriptCapitalD]2", "[", 
       RowBox[{"\[Lambda]", "[", 
        RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "]"}]}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["n", "2"], " ", 
      RowBox[{"\[Lambda]", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", "k"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["\[Lambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
     RowBox[{"2", " ", "n", " ", 
      RowBox[{
       SuperscriptBox["\[Lambda]", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}]}]}]], "Output",\

 CellChangeTimes->{{3.9867547428845863`*^9, 3.98675475005891*^9}, {
   3.986754845312743*^9, 3.986754868433667*^9}, 3.986755554796277*^9, 
   3.986757221681961*^9, 3.986813687684984*^9, 3.986814314845688*^9, 
   3.986916105460187*^9, 3.991317904030864*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"7e369e4f-2a1e-40a1-b137-bf8981fbdb98"]
}, Open  ]],

Cell[TextData[{
 "Notice ",
 Cell[BoxData[
  FormBox[
   RowBox[{"W", "[", 
    RowBox[{"e", "[", 
     RowBox[{"n", ",", "k"}], "]"}], "]"}], TraditionalForm]],ExpressionUUID->
  "1fe03ce0-cf6d-489b-88f7-4cec7a1af599"],
 " lives in the span of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "2"}], ",", 
     RowBox[{"k", "-", "2"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "540d898b-154e-4b4d-87e0-f05178fd025e"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "2"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "62783d0d-eb71-4dbb-a56d-cf3eb7b9c3e4"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "2"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"40c5464d-e212-49f1-9892-8e5d772eed9b"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "6dded36f-5f4b-4fa6-aa61-797abcf838c9"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"87ff7a18-0d01-4f5a-939f-6da3693300d8"],
 ". The elements that can affect the term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]],ExpressionUUID->
  "3355041d-c77a-4bea-8516-b7833b59b495"],
 " are then ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "-", "2"}], ",", 
     RowBox[{"k", "+", "2"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "5ce02d3c-ebf7-4dac-9ae2-301007b84d17"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "-", "2"}], ",", 
     RowBox[{"k", "+", "1"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "c8e3a670-277e-4b2d-a5fd-b125e5e25faa"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "-", "2"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"e69b9931-6a84-489b-bfed-d7fe1d788931"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", 
     RowBox[{"k", "+", "1"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "2fdff9d9-0aaa-44f5-8d45-9b7adee270c0"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "-", "1"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"31b923ef-5e66-4a3a-8825-8132981cab70"],
 ". For our purposes, it is more convenient to look at the coefficient of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"3d5028ea-42ab-44dd-ac80-ab6289a47868"],
 ". We thus check"
}], "Text",
 CellChangeTimes->{{3.9867554149610233`*^9, 3.986755493755766*^9}, {
  3.9867557789040203`*^9, 3.986755802351801*^9}, {3.986756065917286*^9, 
  3.986756066022254*^9}},ExpressionUUID->"25fd45ce-4dfa-4903-91cb-\
570e3b166da0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"wave", "[", 
         RowBox[{
          RowBox[{"\[Lambda]", "[", 
           RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
          RowBox[{"e", "[", 
           RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"n", "-", "10"}], ",", 
          RowBox[{"n", "+", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"k", "-", "10"}], ",", 
          RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
     
     RowBox[{
      RowBox[{"Collect", "[", 
       RowBox[{"#", ",", 
        RowBox[{"e", "[", 
         RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{
         RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
   "FullSimplify"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "it", " ", "would", " ", "be", " ", "more", " ", "efficient", " ", "to", " ",
      "restrict", " ", "the", " ", "sum", " ", "to", " ", "run", " ", "over", 
     " ", "only", " ", "the", " ", "terms", " ", "that", " ", "can", " ", 
     "contribute", " ", "to", " ", "the", " ", "coefficient", " ", "we", " ", 
     "want"}], ",", " ", 
    RowBox[{
    "but", " ", "the", " ", "gain", " ", "in", " ", "efficiency", " ", "is", " ",
      "superfluous", " ", "here"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.986755495359762*^9, 3.986755537824669*^9}, {
   3.9867556359927607`*^9, 3.9867556476812973`*^9}, {3.986755738598669*^9, 
   3.986755765511907*^9}, {3.986755863601655*^9, 3.9867558840510473`*^9}, {
   3.9867560205643*^9, 3.986756075293756*^9}, {3.98675611566019*^9, 
   3.9867561510650587`*^9}, {3.986756221023096*^9, 3.986756246674527*^9}, {
   3.9867572706097307`*^9, 3.98675737051227*^9}, 3.98681426537105*^9, {
   3.986907656011455*^9, 3.986907656431508*^9}, {3.986916199532033*^9, 
   3.986916268068783*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b5fbe163-0502-4e39-aa5a-aeecb8d80bc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"\[ScriptCapitalD]2", "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "k"}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.986755556654097*^9, {3.986755639086886*^9, 3.9867556480966387`*^9}, {
   3.986755740518366*^9, 3.98675576621727*^9}, {3.986755877944695*^9, 
   3.98675588476869*^9}, {3.986756037304088*^9, 3.98675607697033*^9}, {
   3.98675612001187*^9, 3.9867561515992517`*^9}, {3.986756232335188*^9, 
   3.986756247269569*^9}, {3.986757305015314*^9, 3.986757371105628*^9}, 
   3.986813687811454*^9, 3.986814314982625*^9, 3.986916105597991*^9, 
   3.986916207941483*^9, 3.991317905424542*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"95a643ff-a213-4deb-9f08-6ef6288d6f3a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"\[ScriptCapitalD]2", "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.986755556654097*^9, {3.986755639086886*^9, 3.9867556480966387`*^9}, {
   3.986755740518366*^9, 3.98675576621727*^9}, {3.986755877944695*^9, 
   3.98675588476869*^9}, {3.986756037304088*^9, 3.98675607697033*^9}, {
   3.98675612001187*^9, 3.9867561515992517`*^9}, {3.986756232335188*^9, 
   3.986756247269569*^9}, {3.986757305015314*^9, 3.986757371105628*^9}, 
   3.986813687811454*^9, 3.986814314982625*^9, 3.986916105597991*^9, 
   3.986916207941483*^9, 3.991317905477141*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"9ea9f55e-3c7e-4a9d-b958-e3e19b9da81b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"\[ScriptCapitalD]2", "[", 
    RowBox[{"\[Lambda]", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "n"}]}], ")"}], " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"\[Lambda]", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "3", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["\[Lambda]", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.986755556654097*^9, {3.986755639086886*^9, 3.9867556480966387`*^9}, {
   3.986755740518366*^9, 3.98675576621727*^9}, {3.986755877944695*^9, 
   3.98675588476869*^9}, {3.986756037304088*^9, 3.98675607697033*^9}, {
   3.98675612001187*^9, 3.9867561515992517`*^9}, {3.986756232335188*^9, 
   3.986756247269569*^9}, {3.986757305015314*^9, 3.986757371105628*^9}, 
   3.986813687811454*^9, 3.986814314982625*^9, 3.986916105597991*^9, 
   3.986916207941483*^9, 3.9913179055582314`*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"234889e5-2651-4c7f-83cb-aa7510ccdcb0"]
}, Open  ]],

Cell[TextData[{
 "From these expressions, we can then read the order-by-order expansion of \
the wave equation. Notice the expressions above imply Eq. (4.32) in the \
manuscript when we drop terms with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"k", " ", ">=", " ", "2"}], TraditionalForm]],ExpressionUUID->
  "b4ce5829-c77d-45ae-a39e-2f1ede2d2d8a"],
 "."
}], "Text",
 CellChangeTimes->{{3.9867573761367407`*^9, 3.986757391547185*^9}, {
  3.990205479554574*^9, 
  3.9902055021189203`*^9}},ExpressionUUID->"94e5dcab-d996-4b90-9740-\
a7295e60d2ac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["One-Form Field", "Chapter",
 CellChangeTimes->{{3.986813146630638*^9, 
  3.9868131492792807`*^9}},ExpressionUUID->"c6563691-8cf3-440c-8e90-\
165a5a31c2ea"],

Cell["\<\
In the main text, the one-form field plays an important role in the \
description of the asymptotic symmetries of a Kalb\[Dash]Ramond field. We \
have several calculations to perform regarding it.\
\>", "Text",
 CellChangeTimes->{{3.986813151235135*^9, 
  3.986813201874215*^9}},ExpressionUUID->"fbc8984e-9398-479e-bfc7-\
32459f12cf64"],

Cell[CellGroupData[{

Cell[TextData[{
 "\[ScriptCapitalL] at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "10d2c2b9-3c70-4f8b-a263-c6c98008657b"]
}], "Section",
 CellChangeTimes->{{3.9868132054818153`*^9, 
  3.986813214636427*^9}},ExpressionUUID->"ca0b3c19-328a-40ef-9865-\
95df74a478ff"],

Cell["\<\
We start with the function defining Lorenz gauge, \[ScriptCapitalL]. In Bondi \
coordinates, it is given by (see Eq. (6.7) in the manuscript)\
\>", "Text",
 CellChangeTimes->{{3.9868132170755243`*^9, 3.9868132430543547`*^9}, {
  3.9902056143203382`*^9, 
  3.9902056199894133`*^9}},ExpressionUUID->"7281f633-e65f-44fb-a47d-\
05980d0aef76"],

Cell[BoxData[
 RowBox[{"\[ScriptCapitalL]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], 
     SubscriptBox["\[ScriptCapitalA]", "r"]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", "r"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], 
        SubscriptBox["\[ScriptCapitalA]", "u"]}], ")"}]}]}], "-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "2"]], 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", "r"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], 
        SubscriptBox["\[ScriptCapitalA]", "r"]}], ")"}]}]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalD]", "B"], 
      SubscriptBox["\[ScriptCapitalA]", "B"]}], 
     SuperscriptBox["r", "2"]]}], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], 
     SubscriptBox["\[ScriptCapitalA]", "r"]}], "+", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[ScriptCapitalA]", "u"]}], "+", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "u"]}], "r"], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[ScriptCapitalA]", "r"]}], "-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], "r"], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ScriptCapitalD]", "B"], 
       SubscriptBox["\[ScriptCapitalA]", "B"]}], 
      SuperscriptBox["r", "2"]], "."}]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.98681325411246*^9, 3.986813310784617*^9}, {
  3.9868135000069942`*^9, 
  3.986813567901092*^9}},ExpressionUUID->"2f5b40a0-2163-45db-b37a-\
b72c7a69aa0c"],

Cell[TextData[{
 "Let us define an operator to stand for ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalD]", "B"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "94557501-3b5d-466a-a7d4-c3759cab858f"],
 ". We merely make it ignore anything that is not dependent on the angular \
coordinates, as before."
}], "Text",
 CellChangeTimes->{{3.986813337405663*^9, 
  3.98681337391142*^9}},ExpressionUUID->"4c276208-fb6a-44ab-9670-\
0342c204ca63"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalD]B", "[", 
     RowBox[{"expr1_", "+", "expr2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", "expr1", "]"}], "+", 
     RowBox[{"\[ScriptCapitalD]B", "[", "expr2", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"linearity", " ", "under", " ", "addition"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"c_", "*", "expr_"}], "]"}], "/;", 
     RowBox[{"FreeQ", "[", 
      RowBox[{"c", ",", "\[CapitalOmega]"}], "]"}]}], ":=", 
    RowBox[{"c", " ", "*", 
     RowBox[{"\[ScriptCapitalD]B", "[", "expr", "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "linearity", " ", "under", " ", "multiplication", " ", "by", " ", 
    "anything", " ", "that", " ", "does", " ", "not", " ", "involve", " ", 
    "angular", " ", "coordinates"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"c_", "?", "NumericQ"}], "]"}], ":=", "0"}], ";"}]}], "Input",
 CellChangeTimes->{{3.98681337758889*^9, 3.986813384639752*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5044f0b9-4ada-419f-9a0f-a28f77f87539"],

Cell["The wave operator on the RHS can be defined as", "Text",
 CellChangeTimes->{{3.986813429130416*^9, 
  3.986813435745337*^9}},ExpressionUUID->"1c5f70d7-7f7f-44f3-9109-\
56b04652c61a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"waveL", "[", 
   RowBox[{"Ar_", ",", "Au_", ",", "AB_", ",", "basis_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"Ar", "*", "basis"}], ",", "u"}], "]"}], "+", 
   RowBox[{"Dr", "[", 
    RowBox[{"Au", "*", "basis"}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Au", "*", "basis"}]}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"Ar", "*", "basis"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Ar", "*", "basis"}]}], "]"}]}], "-", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "*", "basis"}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9868134363711863`*^9, 3.986813487591981*^9}, {
  3.986813623311751*^9, 3.98681367336621*^9}, {3.986814127712245*^9, 
  3.9868141475254583`*^9}, {3.986907683024865*^9, 3.98690768453612*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"42dae109-ff15-4250-9846-ab1ef86ae4a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"waveL", "[", 
   RowBox[{
    RowBox[{"Ar", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"Au", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"AB", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"e", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", "Simplify"}], "]"}], 
   "&"}]}]], "Input",
 CellChangeTimes->{{3.986813729203496*^9, 3.986813792997836*^9}, {
  3.986813861216599*^9, 3.986813879191422*^9}, {3.9868139115481577`*^9, 
  3.986813922597962*^9}, {3.986814151800694*^9, 3.986814156253559*^9}, {
  3.9869076888696413`*^9, 3.9869076899002542`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"05cf87a7-d0cf-41c8-94d2-5d6720a78d72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Ar", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{"Au", "[", 
      RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], ")"}], " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Ar", "[", 
      RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"Au", "[", 
      RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], ")"}], " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"1", "+", "n"}], ",", "k"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", "k"}], "]"}], " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{"n", ",", "k"}], "]"}], " ", 
   RowBox[{
    SuperscriptBox["Ar", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{{3.98681373652085*^9, 3.986813752613356*^9}, {
   3.98681378387393*^9, 3.986813793554092*^9}, {3.9868138715613613`*^9, 
   3.986813879767207*^9}, 3.98681392387682*^9, 3.98681415879004*^9, 
   3.986814315166141*^9, 3.986916105766429*^9, 3.991317905609186*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"264def46-9927-4462-98ab-a28fcfed884a"]
}, Open  ]],

Cell[TextData[{
 "This time, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]],ExpressionUUID->
  "0e02c23c-416d-4d5b-bc8c-9d8f6237c4af"],
 " gets mapped to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", 
     RowBox[{"k", "-", "1"}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "6622f220-8bdd-45b7-ab96-b8d554e76bf3"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "1"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"1ef79a20-5b23-4dc7-a2e0-253b37ed46ab"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"n", "+", "2"}], ",", "k"}], "]"}], TraditionalForm]],
  ExpressionUUID->"729818c9-3c70-44c9-9601-e71c1867d8e8"],
 ", and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{"n", ",", "k"}], "]"}], TraditionalForm]],ExpressionUUID->
  "f48516ff-8e99-460c-8cea-5d52a5592bcd"],
 ". Notice that our conventions for ",
 Cell[BoxData[
  FormBox["AB", TraditionalForm]],ExpressionUUID->
  "883c9245-5326-4d07-9b85-edd98f08b245"],
 " are that the polyhomogeneous expansion is written as ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["A", "A", 
     RowBox[{"(", "k", ")"}]], 
    SuperscriptBox["r", 
     RowBox[{"k", "-", "1"}]]], TraditionalForm]],ExpressionUUID->
  "70cbfeb2-d360-41f7-b1b8-f011e5b48d75"],
 ", while other terms have ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubsuperscriptBox["A", "r", 
     RowBox[{"(", "k", ")"}]], 
    SuperscriptBox["r", "k"]], TraditionalForm]],ExpressionUUID->
  "5f8818be-884f-41bf-a43d-2344b9374045"],
 ", for example (see Eq. (5.16) in the manuscript). "
}], "Text",
 CellChangeTimes->{{3.986814031844112*^9, 3.986814060788512*^9}, {
   3.986815175311488*^9, 3.986815227057351*^9}, 3.986915700570718*^9, {
   3.9902057058395233`*^9, 
   3.990205711548895*^9}},ExpressionUUID->"03cfdd5f-b63f-4174-84d8-\
0c0b3848d4aa"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"waveL", "[", 
        RowBox[{
         RowBox[{"Ar", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"Au", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "j", ",", "u", ",", 
           "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "10"}], ",", 
         RowBox[{"n", "+", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "-", "10"}], ",", 
         RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"e", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.986814093065295*^9, 3.986814123074288*^9}, {
  3.986814163642132*^9, 3.986814168290969*^9}, {3.9868142312066936`*^9, 
  3.986814256564691*^9}, {3.986814294675399*^9, 3.9868143013056192`*^9}, {
  3.9868151616346493`*^9, 3.986815167585628*^9}, {3.986907695070651*^9, 
  3.986907695962941*^9}, {3.98691628160987*^9, 3.986916286153819*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"4ef42764-9f0c-48f2-bffb-13c5a36a9df4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["Ar", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.98681431520966*^9, 3.986815167946631*^9, 
  3.986916105812879*^9, 3.986916287912813*^9, 3.9913179070362673`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"6f563b74-4e0c-4927-a2b0-b1ce036b4615"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"Ar", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
    "\[CapitalOmega]"}], "]"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"Au", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
    "\[CapitalOmega]"}], "]"}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["Ar", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.98681431520966*^9, 3.986815167946631*^9, 
  3.986916105812879*^9, 3.986916287912813*^9, 3.9913179070453176`*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"e221de03-02cc-46f9-b5aa-4f009a676880"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["Ar", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{3.98681431520966*^9, 3.986815167946631*^9, 
  3.986916105812879*^9, 3.986916287912813*^9, 3.991317907071373*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"045dba0c-693a-41b0-9e3a-a7e7346c5950"]
}, Open  ]],

Cell["In this way, we obtain Eq. (6.10) in the manuscript.", "Text",
 CellChangeTimes->{{3.990205830466559*^9, 3.990205845891732*^9}, {
  3.9913177653231277`*^9, 
  3.991317765597889*^9}},ExpressionUUID->"c4f115ee-f2e0-4a22-af41-\
b837e2d61df6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "\[ScriptCapitalW] at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b7600627-12e7-4c6b-890d-90a3c75f8c78"]
}], "Section",
 CellChangeTimes->{{3.9869157481021214`*^9, 
  3.986915754983832*^9}},ExpressionUUID->"510c48ba-224d-4def-a7db-\
8cdf0fe17dfb"],

Cell["Next we consider the function (Eq. (6.11) in the manuscript)", "Text",
 CellChangeTimes->{{3.98691575685956*^9, 3.986915760929544*^9}, {
  3.9902058998112917`*^9, 3.99020590514053*^9}, {3.991317773108075*^9, 
  3.991317773292248*^9}},ExpressionUUID->"6b2955a3-f4e6-4d85-851d-\
116313935fbd"],

Cell[BoxData[
 RowBox[{"\[ScriptCapitalW]", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["r", "4"]], 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", "r"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "4"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         SubscriptBox["\[ScriptCapitalA]", "r"]}]}], ")"}]}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ScriptCapitalD]", "2"], "-", "2"}], ")"}], 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "u"]}], 
     SuperscriptBox["r", "2"]], "-", 
    RowBox[{
     FractionBox["2", 
      SuperscriptBox["r", "3"]], 
     RowBox[{
      FractionBox["\[PartialD]", 
       RowBox[{"\[PartialD]", "r"}]], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "3"], 
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], 
         SubscriptBox["\[ScriptCapitalA]", "u"]}]}], ")"}]}]}], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SuperscriptBox["\[ScriptCapitalD]", "B"]}], 
      SubscriptBox["\[ScriptCapitalA]", "B"]}], 
     SuperscriptBox["r", "2"]]}], "=", 
   RowBox[{
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[ScriptCapitalA]", "r"]}]}], "+", 
    FractionBox[
     RowBox[{"4", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SubscriptBox["\[ScriptCapitalA]", "r"]}]}], "r"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalD]", "2"], 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "u"]}], 
     SuperscriptBox["r", "2"]], "-", 
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SubscriptBox["\[ScriptCapitalA]", "u"]}]}]}], "-", 
    FractionBox[
     RowBox[{"6", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SubscriptBox["\[ScriptCapitalA]", "u"]}]}], "r"], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SuperscriptBox["\[ScriptCapitalD]", "B"]}], 
      SubscriptBox["\[ScriptCapitalA]", "B"]}], 
     SuperscriptBox["r", "2"]]}]}]}]], "DisplayFormula",
 CellChangeTimes->{{3.986915769987249*^9, 
  3.986915969250515*^9}},ExpressionUUID->"12d3c668-01e2-4d0d-9dd2-\
032dd90799a4"],

Cell["We thus define the function", "Text",
 CellChangeTimes->{{3.9869159775647306`*^9, 
  3.986915980346959*^9}},ExpressionUUID->"67047ac3-d715-429f-934c-\
9a7ba44dcf7a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"waveW", "[", 
   RowBox[{"Ar_", ",", "Au_", ",", "AB_", ",", "basis_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"Dr", "[", 
    RowBox[{"Dr", "[", 
     RowBox[{"Ar", " ", "basis"}], "]"}], "]"}], "+", 
   RowBox[{"4", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Dr", "[", 
       RowBox[{"Ar", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"Ar", " ", "basis"}], "]"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Ar", " ", "basis"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Au", " ", "basis"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"Dr", "[", 
     RowBox[{"Dr", "[", 
      RowBox[{"Au", " ", "basis"}], "]"}], "]"}]}], "-", 
   RowBox[{"6", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Dr", "[", 
       RowBox[{"Au", " ", "basis"}], "]"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Dr", "[", 
       RowBox[{"\[ScriptCapitalD]B", "[", 
        RowBox[{"AB", " ", "basis"}], "]"}], "]"}]}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"waveW", "[", 
   RowBox[{
    RowBox[{"Ar", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"Au", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"AB", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], ",", 
    RowBox[{"e", "[", 
     RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"Collect", "[", 
    RowBox[{"#", ",", 
     RowBox[{"e", "[", 
      RowBox[{"_", ",", "_"}], "]"}], ",", "Simplify"}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.986915981009905*^9, 3.986916100960401*^9}, {
  3.986916487655555*^9, 3.98691648826731*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"e15af4cc-f246-4e6e-826f-d40258e9ba9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "k"}], ")"}], " ", "k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Ar", "[", 
      RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"Au", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{"k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "n"}]}], ")"}], " ", 
      RowBox[{"Ar", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
      RowBox[{"Au", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}]}], ")"}], " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", "k"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"3", " ", "n"}], "+", 
        SuperscriptBox["n", "2"]}], ")"}], " ", 
      RowBox[{"Ar", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"Au", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"Ar", "[", 
       RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"3", "+", "n"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "k"}]}], "]"}], " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"3", "+", "n"}], ",", "k"}], "]"}], " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"u", ",", "\[CapitalOmega]"}], "]"}], "]"}]}]}]], "Output",
 CellChangeTimes->{3.986916105875126*^9, 3.986916500596429*^9, 
  3.991317907151885*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"2ee196ae-7c56-481d-ab55-f52cc602fa80"]
}, Open  ]],

Cell[TextData[{
 "Notice the lowest order is now ",
 Cell[BoxData[
  FormBox[
   RowBox[{"e", "[", 
    RowBox[{
     RowBox[{"2", "+", "n"}], ",", "k"}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "301b208e-a740-4f21-a28e-2d187a4de4e9"],
 ". Hence, let us grab the coefficients ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["W", 
    RowBox[{"(", 
     RowBox[{"n", "+", "2"}], ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "eb71e930-d6ca-440a-aee0-e08be38d672a"],
 "."
}], "Text",
 CellChangeTimes->{{3.986916667173132*^9, 
  3.986916692285358*^9}},ExpressionUUID->"ddf0b153-6d3e-49bd-acc2-\
6e5922843ac0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"waveW", "[", 
        RowBox[{
         RowBox[{"Ar", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"Au", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "j", ",", "u", ",", 
           "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "10"}], ",", 
         RowBox[{"n", "+", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "-", "10"}], ",", 
         RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "2"}], ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{
  3.986916296294458*^9, {3.986916371390787*^9, 3.986916371655891*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"2c7c1fe0-5c35-4a5f-83c2-d39075dcad8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"3", " ", "k", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["k", "2"], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"4", " ", "k", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", "n", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", "k", " ", "n", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"6", " ", "k", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["k", "2"], " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"n", ",", 
      RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
      "]"}], "+", 
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
      "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9869163118481407`*^9, 3.986916375745626*^9, 
  3.986916507327416*^9, 3.991317909730577*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"f36a9c04-9711-4e4b-9f8a-73de8a4d04aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"3", "-", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", "n", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", "n", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
    "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
      "]"}], "+", 
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
      "]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9869163118481407`*^9, 3.986916375745626*^9, 
  3.986916507327416*^9, 3.991317909872744*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"6fdb0d88-f20a-4474-930a-1270d5bb106e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"6", "-", 
     RowBox[{"4", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"6", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "3", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"8", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"12", " ", 
   RowBox[{"Au", "[", 
    RowBox[{"n", ",", "3", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
    "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ")"}], "2"], " ", 
      RowBox[{"Au", "[", 
       RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
     RowBox[{"n", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"Au", "[", 
          RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], 
        "+", 
        RowBox[{"\[ScriptCapitalD]B", "[", 
         RowBox[{"AB", "[", 
          RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
         "]"}]}], ")"}]}]}], ")"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"AB", "[", 
     RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{3.9869163118481407`*^9, 3.986916375745626*^9, 
  3.986916507327416*^9, 3.9913179099603357`*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"a6f65531-4640-43bc-a1a9-d88b36a66e88"]
}, Open  ]],

Cell["This gives Eq. (6.17) in the manuscript.", "Text",
 CellChangeTimes->{{3.9902060315652037`*^9, 
  3.9902060449059057`*^9}},ExpressionUUID->"37a634fe-e1c4-44d7-bc93-\
5df7db3b039a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalA]", "u"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8b6b4351-c03e-470f-8b57-3696181fcb25"],
 " at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a2a3e97f-88ae-4a4b-bcf3-959cc75770a5"]
}], "Section",
 CellChangeTimes->{{3.986917300887488*^9, 
  3.986917309389147*^9}},ExpressionUUID->"5d65dbf9-956e-4dc8-9178-\
ae00b11962e4"],

Cell["\<\
We now start to handle the components of the equations of motion for a \
vector. First, we have (Eq. (6.8a) in the manuscript)\
\>", "Text",
 CellChangeTimes->{{3.9869173181733828`*^9, 3.986917344177156*^9}, {
  3.9902062600691767`*^9, 
  3.990206265839615*^9}},ExpressionUUID->"531d12f6-27fb-4cfc-bbde-\
94b9c9596900"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox["2", "r"], 
    RowBox[{
     FractionBox["\[PartialD]", 
      RowBox[{"\[PartialD]", "r"}]], 
     RowBox[{"(", 
      RowBox[{"r", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "u"], 
        SubscriptBox["\[ScriptCapitalA]", "u"]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["r", "2"]], 
    RowBox[{
     FractionBox["\[PartialD]", 
      RowBox[{"\[PartialD]", "r"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        SubscriptBox["\[ScriptCapitalA]", "u"]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ScriptCapitalD]", "2"], 
     SubscriptBox["\[ScriptCapitalA]", "u"]}], 
    SuperscriptBox["r", "2"]], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "u"], "\[ScriptCapitalL]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], 
       SubscriptBox["\[ScriptCapitalA]", "u"]}]}]}], "+", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], 
       SubscriptBox["\[ScriptCapitalA]", "u"]}]}], "r"], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[ScriptCapitalA]", "u"]}]}], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SubscriptBox["\[ScriptCapitalA]", "u"]}]}], "r"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalD]", "2"], 
      SubscriptBox["\[ScriptCapitalA]", "u"]}], 
     SuperscriptBox["r", "2"]], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], "\[ScriptCapitalL]"}]}], "=", 
   "0"}]}]], "DisplayFormula",
 CellChangeTimes->{{3.9869173566533823`*^9, 
  3.98691746427211*^9}},ExpressionUUID->"0c7a3b4e-bbe5-41a7-aca9-\
12c9eb9ea0a4"],

Cell["We may then define ", "Text",
 CellChangeTimes->{{3.9869174768807383`*^9, 
  3.986917478601898*^9}},ExpressionUUID->"44534a0b-12f9-4acb-abdd-\
c526f3f4f39e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"waveAu", "[", 
   RowBox[{"Ar_", ",", "Au_", ",", "AB_", ",", "L_", ",", "basis_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Dr", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Au", " ", "basis"}], ",", "u"}], "]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Au", " ", "basis"}], ",", "u"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"Dr", "[", 
     RowBox[{"Au", " ", "basis"}], "]"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Dr", "[", 
       RowBox[{"Au", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"Au", " ", "basis"}], "]"}]}], "]"}], "-", 
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"L", " ", "basis"}], ",", "u"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.986917481853889*^9, 3.986917539013002*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"473faa0d-b776-48ea-ad8a-81cf7131d1b2"],

Cell["Order-by-order, we find", "Text",
 CellChangeTimes->{{3.9869175511432*^9, 
  3.986917554689011*^9}},ExpressionUUID->"8d3d4d2b-f559-46c3-bd44-\
6df66bf9c172"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"waveAu", "[", 
        RowBox[{
         RowBox[{"Ar", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"Au", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "j", ",", "u", ",", 
           "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"L", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "10"}], ",", 
         RowBox[{"n", "+", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "-", "10"}], ",", 
         RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.986917558354575*^9, 3.9869176002076902`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fee0605f-c5f7-4d31-ad11-232bf3c5a051"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"Au", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "k"}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["L", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"1", "+", "n"}], ",", "k", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.986917577758142*^9, 3.9869176023569*^9}, 
   3.991317911589307*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"09f29551-499e-488d-91ac-45c1989b71be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"Au", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["L", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"1", "+", "n"}], ",", "0", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.986917577758142*^9, 3.9869176023569*^9}, 
   3.991317911633368*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"2f4d4d37-d9db-400f-ab78-884aec1c4ff4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
     RowBox[{"Au", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "3", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["Au", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   SuperscriptBox["L", 
    TagBox[
     RowBox[{"(", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
     Derivative],
    MultilineFunction->None], "[", 
   RowBox[{
    RowBox[{"1", "+", "n"}], ",", "1", ",", "u", ",", "\[CapitalOmega]"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.986917577758142*^9, 3.9869176023569*^9}, 
   3.991317911671274*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"8464d007-4a1c-437f-85ab-0e11d6accf4c"]
}, Open  ]],

Cell["Which are Eqs. (6.18a) and (6.18b) in the manuscript.", "Text",
 CellChangeTimes->{{3.9902062953227787`*^9, 
  3.9902063073564787`*^9}},ExpressionUUID->"a7063f48-f1c2-415e-be71-\
58d47bad4bb3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalA]", "r"], TraditionalForm]],ExpressionUUID->
  "bc03aab2-493b-4c6c-ab01-f6841f01eada"],
 " at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],ExpressionUUID->
  "0eeb0ff7-08b7-48ff-a809-850bb3e664ff"]
}], "Section",
 CellChangeTimes->{{3.986917738559709*^9, 
  3.9869177449758673`*^9}},ExpressionUUID->"023c368f-7c0e-4823-9b35-\
038bf0bb4180"],

Cell["Next, we consider (Eq. (6.8b))", "Text",
 CellChangeTimes->{{3.9869177473631268`*^9, 3.986917749070487*^9}, {
  3.99020631484193*^9, 
  3.9902063232464933`*^9}},ExpressionUUID->"8878fec3-da92-4860-b7d5-\
922f2d165364"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    FractionBox[
     StyleBox["2", "Text"], "r"], 
    RowBox[{
     FractionBox["\[PartialD]", 
      RowBox[{"\[PartialD]", "r"}]], 
     RowBox[{"(", 
      RowBox[{"r", " ", 
       RowBox[{
        SubscriptBox["\[PartialD]", "u"], 
        SubscriptBox["\[ScriptCapitalA]", "r"]}]}], ")"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["r", "2"]], 
    RowBox[{
     FractionBox["\[PartialD]", 
      RowBox[{"\[PartialD]", "r"}]], 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["r", "2"], 
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], 
        SubscriptBox["\[ScriptCapitalA]", "r"]}]}], ")"}]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalD]", "2"], "-", "2"}], ")"}], 
     SubscriptBox["\[ScriptCapitalA]", "r"]}], 
    SuperscriptBox["r", "2"]], "-", 
   FractionBox[
    RowBox[{"2", 
     SubscriptBox["\[ScriptCapitalA]", "u"]}], 
    SuperscriptBox["r", "2"]], "+", 
   FractionBox[
    RowBox[{"2", 
     SuperscriptBox["\[ScriptCapitalD]", "B"], 
     SubscriptBox["\[ScriptCapitalA]", "B"]}], 
    SuperscriptBox["r", "3"]], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], "\[ScriptCapitalL]"}]}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"2", 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], 
       SubscriptBox["\[ScriptCapitalA]", "r"]}]}]}], "+", 
    FractionBox[
     RowBox[{
      StyleBox["2", "Text"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], 
       SubscriptBox["\[ScriptCapitalA]", "r"]}]}], "r"], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[ScriptCapitalA]", "r"]}]}], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], 
       SubscriptBox["\[ScriptCapitalA]", "r"]}]}], "r"], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ScriptCapitalD]", "2"], 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "r"]}], 
     SuperscriptBox["r", "2"]], "-", 
    FractionBox[
     RowBox[{"2", 
      SubscriptBox["\[ScriptCapitalA]", "u"]}], 
     SuperscriptBox["r", "2"]], "+", 
    FractionBox[
     RowBox[{"2", 
      SuperscriptBox["\[ScriptCapitalD]", "B"], 
      SubscriptBox["\[ScriptCapitalA]", "B"]}], 
     SuperscriptBox["r", "3"]], "-", 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], "\[ScriptCapitalL]"}]}], "=", 
   "0"}]}]], "Text",
 CellChangeTimes->{{3.9869177593990097`*^9, 
  3.986917905118878*^9}},ExpressionUUID->"3e0b3688-52ce-4c1d-be58-\
42ef1cf6d196"],

Cell["Hence", "Text",
 CellChangeTimes->{{3.986917909587327*^9, 
  3.986917909983925*^9}},ExpressionUUID->"850542b5-67d6-4cd2-963a-\
5a007071d1b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"waveAr", "[", 
   RowBox[{"Ar_", ",", "Au_", ",", "AB_", ",", "L_", ",", "basis_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Dr", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"Ar", " ", "basis"}], ",", "u"}], "]"}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"Ar", " ", "basis"}], ",", "u"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"Dr", "[", 
     RowBox[{"Ar", " ", "basis"}], "]"}], "]"}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"Dr", "[", 
       RowBox[{"Ar", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"Ar", " ", "basis"}], "]"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Ar", " ", "basis"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"2", ",", 
      RowBox[{"Au", " ", "basis"}]}], "]"}]}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"3", ",", 
      RowBox[{"\[ScriptCapitalD]B", "[", 
       RowBox[{"AB", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"L", " ", "basis"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.986917921092238*^9, 3.9869179819835157`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"a0a3e497-93e9-4832-8f8b-545008dd9784"],

Cell["And we find the order-by-order expansion", "Text",
 CellChangeTimes->{{3.986917992495225*^9, 
  3.986917997140884*^9}},ExpressionUUID->"c15ec167-0b0e-4fca-9552-\
57e82d768d57"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"waveAr", "[", 
        RowBox[{
         RowBox[{"Ar", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"Au", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "j", ",", "u", ",", 
           "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"L", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "10"}], ",", 
         RowBox[{"n", "+", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "-", "10"}], ",", 
         RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"e", "[", 
       RowBox[{
        RowBox[{"n", "+", "1"}], ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{3.9869179997498627`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"816589e5-98ad-4efd-b602-5036a74e0ce8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"Ar", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"L", "[", 
   RowBox[{"n", ",", 
    RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Ar", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}]}], 
    ")"}]}], "-", 
  RowBox[{"k", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", "+", "k"}], ")"}], " ", 
      RowBox[{"Ar", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", 
        RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], 
     "+", 
     RowBox[{"L", "[", 
      RowBox[{"n", ",", 
       RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Ar", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"n", ",", 
        RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], 
       "]"}]}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
        "\[CapitalOmega]"}], "]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["Ar", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["Ar", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"n", ",", 
       RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.986918004869135*^9, 3.991317913810335*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d0b6bac0-fd8d-42bf-9c13-8a573121de6b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"Ar", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"L", "[", 
   RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Ar", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
        "\[CapitalOmega]"}], "]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["Ar", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["Ar", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.986918004869135*^9, 3.991317913873763*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"dc3f8a77-8e2e-44ae-b9e8-3f5822139be1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n", " ", 
     RowBox[{"Ar", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "n"}]}], ")"}], " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "3", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"Au", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"L", "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"Ar", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "+", 
  RowBox[{"n", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"L", "[", 
      RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Ar", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}]}], 
    ")"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[ScriptCapitalD]B", "[", 
      RowBox[{"AB", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
        "\[CapitalOmega]"}], "]"}], "]"}], "+", 
     RowBox[{
      SuperscriptBox["Ar", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{
       SuperscriptBox["Ar", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.986918004869135*^9, 3.991317913946061*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"5a59a56a-f163-458c-bb90-fff7d9ace510"]
}, Open  ]],

Cell["These are Eqs. (6.18c) and (6.18d).", "Text",
 CellChangeTimes->{{3.990206345944056*^9, 
  3.990206362378789*^9}},ExpressionUUID->"936117f6-9d1c-4da1-8a90-\
90d33689eae4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[ScriptCapitalA]", "B"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "181470cc-2e88-4ab1-8828-49c7dbf900da"],
 " at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2693a190-8bbb-45f5-aac1-e2791f6fb834"]
}], "Section",
 CellChangeTimes->{{3.9869184474467916`*^9, 
  3.9869184558290453`*^9}},ExpressionUUID->"76f4b76b-e75b-4bee-bb45-\
3139e1011f4e"],

Cell["Finally, let us see the angular portion (Eq. (6.8c)). ", "Text",
 CellChangeTimes->{{3.986918471886528*^9, 3.986918479462268*^9}, {
  3.990206369770565*^9, 
  3.9902063727235937`*^9}},ExpressionUUID->"522799ce-2d29-46af-a98b-\
8b27af3f5844"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"2", 
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], 
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[ScriptCapitalA]", "B"]}]}]}], "-", 
   RowBox[{
    SubscriptBox["\[PartialD]", "r"], 
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[ScriptCapitalA]", "B"]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[ScriptCapitalD]", "2"], "-", "1"}], ")"}], 
     SubscriptBox["\[ScriptCapitalA]", "B"]}], 
    SuperscriptBox["r", "2"]], "+", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalD]", "B"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", 
        SubscriptBox["\[ScriptCapitalA]", "u"]}], "r"], "-", 
      FractionBox[
       RowBox[{"2", 
        SubscriptBox["\[ScriptCapitalA]", "r"]}], "r"]}], ")"}]}], "-", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalD]", "B"], "\[ScriptCapitalL]"}]}], "=", 
  "0."}]], "DisplayFormula",
 CellChangeTimes->{{3.986918491457279*^9, 
  3.986918553818386*^9}},ExpressionUUID->"3f43b099-cdfe-4e07-8893-\
d52ca30a7dd0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"waveAB", "[", 
   RowBox[{"Ar_", ",", "Au_", ",", "AB_", ",", "L_", ",", "basis_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"2", 
    RowBox[{"Dr", "[", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"AB", " ", "basis"}], ",", "u"}], "]"}], "]"}]}], "-", 
   RowBox[{"Dr", "[", 
    RowBox[{"Dr", "[", 
     RowBox[{"AB", " ", "basis"}], "]"}], "]"}], "-", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"\[ScriptCapitalD]2", "[", 
      RowBox[{"AB", " ", "basis"}], "]"}]}], "]"}], "+", 
   RowBox[{"IR", "[", 
    RowBox[{"2", ",", 
     RowBox[{"AB", " ", "basis"}]}], "]"}], "+", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[ScriptCapitalD]B", "[", 
       RowBox[{"Au", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"2", 
    RowBox[{"IR", "[", 
     RowBox[{"1", ",", 
      RowBox[{"\[ScriptCapitalD]B", "[", 
       RowBox[{"Ar", " ", "basis"}], "]"}]}], "]"}]}], "-", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"L", " ", "basis"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.986918559824522*^9, 3.9869186241150417`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"b190f0b4-01a9-4864-aa54-5a75d5cceb99"],

Cell["And we find", "Text",
 CellChangeTimes->{{3.986918635857182*^9, 
  3.9869186368227863`*^9}},ExpressionUUID->"f3a8eef5-71f6-42c5-ab30-\
38c90920f83c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"waveAB", "[", 
        RowBox[{
         RowBox[{"Ar", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"Au", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"AB", "[", 
          RowBox[{
           RowBox[{"i", "+", "1"}], ",", "j", ",", "u", ",", 
           "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"L", "[", 
          RowBox[{"i", ",", "j", ",", "u", ",", "\[CapitalOmega]"}], "]"}], ",", 
         RowBox[{"e", "[", 
          RowBox[{"i", ",", "j"}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"n", "-", "10"}], ",", 
         RowBox[{"n", "+", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"k", "-", "10"}], ",", 
         RowBox[{"k", "+", "10"}]}], "}"}]}], "]"}], "//", "Expand"}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"e", "[", 
        RowBox[{"_", ",", "_"}], "]"}]}], "]"}], "&"}]}], "//", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"#", ",", 
      RowBox[{"e", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "]"}], "&"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "0"}], "}"}]}], "//", "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%%", "/.", 
   RowBox[{"{", 
    RowBox[{"k", "->", "1"}], "}"}]}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.9869186333348627`*^9, 3.986918658061233*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"77c158d6-bae2-4153-9c99-757c951b7e20"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
     RowBox[{"AB", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"1", "+", "k"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"2", "+", "k"}], ")"}], " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", 
     RowBox[{"2", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Ar", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Au", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "k", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"L", "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "k", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", "k", " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", 
     RowBox[{"1", "+", "k"}], ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.986918640201366*^9, 3.9869186602676897`*^9}, 
   3.99131791575628*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"be41f012-956b-405e-980c-b59fbfad1fa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
     RowBox[{"AB", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3"}], "+", 
     RowBox[{"2", " ", "n"}]}], ")"}], " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Ar", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Au", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "0", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"L", "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "0", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.986918640201366*^9, 3.9869186602676897`*^9}, 
   3.991317915820444*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"b82e9000-8ac8-4aa7-a118-98a08593759a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], ")"}], " ", 
     RowBox[{"AB", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
       "\[CapitalOmega]"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "6"}], "+", 
     RowBox[{"4", " ", "n"}]}], ")"}], " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "2", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"6", " ", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "3", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]2", "[", 
   RowBox[{"AB", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
     "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Ar", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   RowBox[{"\[ScriptCapitalD]B", "[", 
    RowBox[{"Au", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "1", ",", "u", ",", 
      "\[CapitalOmega]"}], "]"}], "]"}]}], "-", 
  RowBox[{"\[ScriptCapitalD]B", "[", 
   RowBox[{"L", "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}], "]"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", "n"}], ")"}], " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "1", ",", "u", ",", "\[CapitalOmega]"}], "]"}]}], "+", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["AB", 
     TagBox[
      RowBox[{"(", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], ")"}],
      Derivative],
     MultilineFunction->None], "[", 
    RowBox[{"n", ",", "2", ",", "u", ",", "\[CapitalOmega]"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.986918640201366*^9, 3.9869186602676897`*^9}, 
   3.9913179158789167`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"8db006e9-7535-414b-8d72-2cab2b68a39f"]
}, Open  ]],

Cell["Notice we can write a few coefficients in more than one way", "Text",
 CellChangeTimes->{{3.986918937503338*^9, 
  3.986918947575905*^9}},ExpressionUUID->"29771b15-19e2-4ba4-86c7-\
4c2c58ea648f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "n"}], ")"}], " ", "n"}]}], "==", 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"n", "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{"n", "-", "2"}], ")"}]}]}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9869188153167152`*^9, 3.986918828394725*^9}, {
  3.986918929258403*^9, 3.986918934769223*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"6d596172-6264-4a1c-8795-cc095d75a04d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.986918816686759*^9, 3.986918828917574*^9}, 
   3.9869189352757463`*^9, 3.991317915937016*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"03cc93c1-ca45-4fc6-88d8-f1069017754b"]
}, Open  ]],

Cell["Thus, we got now Eqs. (6.18e) and (6.18f).", "Text",
 CellChangeTimes->{{3.990206392387301*^9, 
  3.990206402501602*^9}},ExpressionUUID->"c1ef14e4-5225-46c1-81a9-\
7f013540165e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 785.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1. Inherited,
FrontEndVersion->"15.0 for Linux x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7d90b1ff-3fb6-455e-b387-2631e76d52cc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 192, 3, 96, "Title",ExpressionUUID->"5fad9054-1bab-4056-a395-abe4c9102247"],
Cell[771, 27, 222, 4, 52, "Subtitle",ExpressionUUID->"e34f7e93-5606-4a10-b187-52dfafccede3"],
Cell[996, 33, 211, 4, 30, "Author",ExpressionUUID->"4376a6e5-3cb1-47fe-aae4-00e0e0bad886"],
Cell[1210, 39, 300, 7, 29, "Affiliation",ExpressionUUID->"f8c67655-2176-4b0b-a7ac-d2dfae04f9f0"],
Cell[1513, 48, 1507, 37, 82, "Abstract",ExpressionUUID->"ca9de791-5ff9-4654-abc3-97d9cc1ce29a"],
Cell[CellGroupData[{
Cell[3045, 89, 159, 3, 67, "Chapter",ExpressionUUID->"6b973698-b3db-4c0d-886d-b3db09e37657"],
Cell[3207, 94, 408, 8, 33, "Text",ExpressionUUID->"0120a95c-cf9e-4787-8222-7f887187f1ff"],
Cell[3618, 104, 486, 15, 44, "DisplayFormula",ExpressionUUID->"92228a75-38b5-4f8c-8b19-9564fe02e651"],
Cell[4107, 121, 1001, 25, 55, "Text",ExpressionUUID->"1f78a191-a0d5-447b-b45d-a1b7325b9751"],
Cell[5111, 148, 456, 12, 29, "Input",ExpressionUUID->"48179d47-8411-4588-936e-e025e63c00f2"],
Cell[5570, 162, 148, 3, 33, "Text",ExpressionUUID->"28d09d8e-7092-4400-97ec-1d52128ecb3f"],
Cell[CellGroupData[{
Cell[5743, 169, 650, 18, 29, "Input",ExpressionUUID->"a0677729-dfd8-4c59-8379-2394c17a6fb6"],
Cell[6396, 189, 323, 4, 33, "Output",ExpressionUUID->"9034ba46-a184-4d6b-b160-fda07da33ff8"]
}, Open  ]],
Cell[6734, 196, 902, 24, 55, "Text",ExpressionUUID->"a1a0cc8f-4032-4926-a960-6e7dc1be8869"],
Cell[CellGroupData[{
Cell[7661, 224, 466, 12, 42, "Input",ExpressionUUID->"e3ce693d-a9d1-4947-a975-92ff855cc217"],
Cell[8130, 238, 318, 4, 33, "Output",ExpressionUUID->"86353800-4c51-46e1-b980-25b3f233f977"]
}, Open  ]],
Cell[8463, 245, 552, 16, 33, "Text",ExpressionUUID->"b2652490-4ea1-4dcc-9300-033042223a2b"],
Cell[CellGroupData[{
Cell[9040, 265, 221, 4, 29, "Input",ExpressionUUID->"3b0e4aea-df32-4e3c-8306-934b51ac8ae9"],
Cell[9264, 271, 338, 6, 28, "Output",ExpressionUUID->"ae35831e-d143-46da-a500-7970ee8daf1b"]
}, Open  ]],
Cell[9617, 280, 565, 16, 26, "Text",ExpressionUUID->"d531780b-643c-4140-bb50-009254fe562a"],
Cell[10185, 298, 1876, 55, 86, "Input",ExpressionUUID->"f8bf8cde-d4ca-428c-8a1c-7314752c2b82"],
Cell[12064, 355, 1059, 27, 69, "Text",ExpressionUUID->"14e19a9f-e04a-4eda-9b52-7d5cb2252483"],
Cell[13126, 384, 1332, 34, 89, "Input",ExpressionUUID->"51fd1da4-59ee-447a-a0d3-b25b5ddf8621"],
Cell[14461, 420, 398, 8, 33, "Text",ExpressionUUID->"73c2fdf6-c399-47f2-9c5b-76c48c5b1fb4"],
Cell[14862, 430, 887, 25, 29, "Input",ExpressionUUID->"ae64f68c-d6a4-4f17-ba85-f7b9dffcb232"],
Cell[15752, 457, 418, 10, 33, "Text",ExpressionUUID->"8ee02c12-ffb9-48a2-8faa-49c658cbefca"],
Cell[CellGroupData[{
Cell[16195, 471, 673, 17, 29, "Input",ExpressionUUID->"d8e52c4f-49eb-4f9b-aee5-caa983ec458a"],
Cell[16871, 490, 2970, 92, 57, "Output",ExpressionUUID->"7e369e4f-2a1e-40a1-b137-bf8981fbdb98"]
}, Open  ]],
Cell[19856, 585, 3090, 102, 55, "Text",ExpressionUUID->"25fd45ce-4dfa-4903-91cb-570e3b166da0"],
Cell[CellGroupData[{
Cell[22971, 691, 2495, 62, 109, "Input",ExpressionUUID->"b5fbe163-0502-4e39-aa5a-aeecb8d80bc9"],
Cell[25469, 755, 2864, 84, 53, "Output",ExpressionUUID->"95a643ff-a213-4deb-9f08-6ef6288d6f3a"],
Cell[28336, 841, 2303, 67, 33, "Output",ExpressionUUID->"9ea9f55e-3c7e-4a9d-b958-e3e19b9da81b"],
Cell[30642, 910, 2305, 67, 33, "Output",ExpressionUUID->"234889e5-2651-4c7f-83cb-aa7510ccdcb0"]
}, Open  ]],
Cell[32962, 980, 543, 13, 33, "Text",ExpressionUUID->"94e5dcab-d996-4b90-9740-a7295e60d2ac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33542, 998, 161, 3, 67, "Chapter",ExpressionUUID->"c6563691-8cf3-440c-8e90-165a5a31c2ea"],
Cell[33706, 1003, 346, 7, 33, "Text",ExpressionUUID->"fbc8984e-9398-479e-bfc7-32459f12cf64"],
Cell[CellGroupData[{
Cell[34077, 1014, 363, 10, 65, "Section",ExpressionUUID->"ca0b3c19-328a-40ef-9865-95df74a478ff"],
Cell[34443, 1026, 348, 7, 33, "Text",ExpressionUUID->"7281f633-e65f-44fb-a47d-05980d0aef76"],
Cell[34794, 1035, 1846, 57, 42, "DisplayFormula",ExpressionUUID->"2f5b40a0-2163-45db-b37a-b72c7a69aa0c"],
Cell[36643, 1094, 478, 12, 33, "Text",ExpressionUUID->"4c276208-fb6a-44ab-9670-0342c204ca63"],
Cell[37124, 1108, 1238, 31, 69, "Input",ExpressionUUID->"5044f0b9-4ada-419f-9a0f-a28f77f87539"],
Cell[38365, 1141, 188, 3, 33, "Text",ExpressionUUID->"1c5f70d7-7f7f-44f3-9109-56b04652c61a"],
Cell[38556, 1146, 1047, 27, 29, "Input",ExpressionUUID->"42dae109-ff15-4250-9846-ab1ef86ae4a1"],
Cell[CellGroupData[{
Cell[39628, 1177, 896, 22, 29, "Input",ExpressionUUID->"05cf87a7-d0cf-41c8-94d2-5d6720a78d72"],
Cell[40527, 1201, 1693, 50, 33, "Output",ExpressionUUID->"264def46-9927-4462-98ab-a28fcfed884a"]
}, Open  ]],
Cell[42235, 1254, 2003, 62, 65, "Text",ExpressionUUID->"03cfdd5f-b63f-4174-84d8-0c0b3848d4aa"],
Cell[CellGroupData[{
Cell[44263, 1320, 1975, 51, 89, "Input",ExpressionUUID->"4ef42764-9f0c-48f2-bffb-13c5a36a9df4"],
Cell[46241, 1373, 1681, 53, 33, "Output",ExpressionUUID->"6f563b74-4e0c-4927-a2b0-b1ce036b4615"],
Cell[47925, 1428, 1487, 47, 33, "Output",ExpressionUUID->"e221de03-02cc-46f9-b5aa-4f009a676880"],
Cell[49415, 1477, 1541, 49, 33, "Output",ExpressionUUID->"045dba0c-693a-41b0-9e3a-a7e7346c5950"]
}, Open  ]],
Cell[50971, 1529, 245, 4, 33, "Text",ExpressionUUID->"c4f115ee-f2e0-4a22-af41-b837e2d61df6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51253, 1538, 363, 10, 65, "Section",ExpressionUUID->"510c48ba-224d-4def-a7db-8cdf0fe17dfb"],
Cell[51619, 1550, 297, 4, 33, "Text",ExpressionUUID->"6b2955a3-f4e6-4d85-851d-116313935fbd"],
Cell[51919, 1556, 2838, 90, 45, "DisplayFormula",ExpressionUUID->"12d3c668-01e2-4d0d-9dd2-032dd90799a4"],
Cell[54760, 1648, 171, 3, 33, "Text",ExpressionUUID->"67047ac3-d715-429f-934c-9a7ba44dcf7a"],
Cell[CellGroupData[{
Cell[54956, 1655, 2002, 59, 69, "Input",ExpressionUUID->"e15af4cc-f246-4e6e-826f-d40258e9ba9f"],
Cell[56961, 1716, 2556, 79, 55, "Output",ExpressionUUID->"2ee196ae-7c56-481d-ab55-f52cc602fa80"]
}, Open  ]],
Cell[59532, 1798, 671, 21, 33, "Text",ExpressionUUID->"ddf0b153-6d3e-49bd-acc2-6e5922843ac0"],
Cell[CellGroupData[{
Cell[60228, 1823, 1736, 49, 89, "Input",ExpressionUUID->"2c7c1fe0-5c35-4a5f-83c2-d39075dcad8c"],
Cell[61967, 1874, 3579, 98, 73, "Output",ExpressionUUID->"f36a9c04-9711-4e4b-9f8a-73de8a4d04aa"],
Cell[65549, 1974, 2130, 57, 53, "Output",ExpressionUUID->"6fdb0d88-f20a-4474-930a-1270d5bb106e"],
Cell[67682, 2033, 2274, 63, 55, "Output",ExpressionUUID->"a6f65531-4640-43bc-a1a9-d88b36a66e88"]
}, Open  ]],
Cell[69971, 2099, 186, 3, 33, "Text",ExpressionUUID->"37a634fe-e1c4-44d7-bc93-5df7db3b039a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70194, 2107, 522, 15, 65, "Section",ExpressionUUID->"5d65dbf9-956e-4dc8-9178-ae00b11962e4"],
Cell[70719, 2124, 329, 7, 33, "Text",ExpressionUUID->"531d12f6-27fb-4cfc-bbde-94b9c9596900"],
Cell[71051, 2133, 2021, 65, 42, "DisplayFormula",ExpressionUUID->"0c7a3b4e-bbe5-41a7-aca9-12c9eb9ea0a4"],
Cell[73075, 2200, 163, 3, 33, "Text",ExpressionUUID->"44534a0b-12f9-4acb-abdd-c526f3f4f39e"],
Cell[73241, 2205, 1121, 32, 29, "Input",ExpressionUUID->"473faa0d-b776-48ea-ad8a-81cf7131d1b2"],
Cell[74365, 2239, 163, 3, 33, "Text",ExpressionUUID->"8d3d4d2b-f559-46c3-bd44-6df66bf9c172"],
Cell[CellGroupData[{
Cell[74553, 2246, 1824, 50, 89, "Input",ExpressionUUID->"fee0605f-c5f7-4d31-ad11-232bf3c5a051"],
Cell[76380, 2298, 2723, 88, 53, "Output",ExpressionUUID->"09f29551-499e-488d-91ac-45c1989b71be"],
Cell[79106, 2388, 2169, 71, 53, "Output",ExpressionUUID->"2f4d4d37-d9db-400f-ab78-884aec1c4ff4"],
Cell[81278, 2461, 2169, 71, 53, "Output",ExpressionUUID->"8464d007-4a1c-437f-85ab-0e11d6accf4c"]
}, Open  ]],
Cell[83462, 2535, 199, 3, 33, "Text",ExpressionUUID->"a7063f48-f1c2-415e-be71-58d47bad4bb3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83698, 2543, 462, 13, 65, "Section",ExpressionUUID->"023c368f-7c0e-4823-9b35-038bf0bb4180"],
Cell[84163, 2558, 224, 4, 33, "Text",ExpressionUUID->"8878fec3-da92-4860-b7d5-922f2d165364"],
Cell[84390, 2564, 2815, 91, 53, "Text",ExpressionUUID->"3e0b3688-52ce-4c1d-be58-42ef1cf6d196"],
Cell[87208, 2657, 147, 3, 33, "Text",ExpressionUUID->"850542b5-67d6-4cd2-963a-5a007071d1b8"],
Cell[87358, 2662, 1502, 44, 49, "Input",ExpressionUUID->"a0a3e497-93e9-4832-8f8b-545008dd9784"],
Cell[88863, 2708, 182, 3, 33, "Text",ExpressionUUID->"c15ec167-0b0e-4fca-9552-57e82d768d57"],
Cell[CellGroupData[{
Cell[89070, 2715, 1800, 50, 89, "Input",ExpressionUUID->"816589e5-98ad-4efd-b602-5036a74e0ce8"],
Cell[90873, 2767, 3695, 115, 77, "Output",ExpressionUUID->"d0b6bac0-fd8d-42bf-9c13-8a573121de6b"],
Cell[94571, 2884, 2727, 85, 55, "Output",ExpressionUUID->"dc3f8a77-8e2e-44ae-b9e8-3f5822139be1"],
Cell[97301, 2971, 2786, 87, 55, "Output",ExpressionUUID->"5a59a56a-f163-458c-bb90-fff7d9ace510"]
}, Open  ]],
Cell[100102, 3061, 177, 3, 33, "Text",ExpressionUUID->"936117f6-9d1c-4da1-8a90-90d33689eae4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100316, 3069, 526, 15, 65, "Section",ExpressionUUID->"76f4b76b-e75b-4bee-bb45-3139e1011f4e"],
Cell[100845, 3086, 247, 4, 33, "Text",ExpressionUUID->"522799ce-2d29-46af-a98b-8b27af3f5844"],
Cell[101095, 3092, 1139, 36, 45, "DisplayFormula",ExpressionUUID->"3f43b099-cdfe-4e07-8893-d52ca30a7dd0"],
Cell[102237, 3130, 1214, 33, 29, "Input",ExpressionUUID->"b190f0b4-01a9-4864-aa54-5a75d5cceb99"],
Cell[103454, 3165, 155, 3, 33, "Text",ExpressionUUID->"f3a8eef5-71f6-42c5-ab30-38c90920f83c"],
Cell[CellGroupData[{
Cell[103634, 3172, 1795, 49, 89, "Input",ExpressionUUID->"77c158d6-bae2-4153-9c99-757c951b7e20"],
Cell[105432, 3223, 3050, 96, 53, "Output",ExpressionUUID->"be41f012-956b-405e-980c-b59fbfad1fa9"],
Cell[108485, 3321, 2497, 79, 53, "Output",ExpressionUUID->"b82e9000-8ac8-4aa7-a118-98a08593759a"],
Cell[110985, 3402, 2499, 79, 53, "Output",ExpressionUUID->"8db006e9-7535-414b-8d72-2cab2b68a39f"]
}, Open  ]],
Cell[113499, 3484, 201, 3, 33, "Text",ExpressionUUID->"29771b15-19e2-4ba4-86c7-4c2c58ea648f"],
Cell[CellGroupData[{
Cell[113725, 3491, 572, 17, 29, "Input",ExpressionUUID->"6d596172-6264-4a1c-8795-cc095d75a04d"],
Cell[114300, 3510, 226, 3, 33, "Output",ExpressionUUID->"03cc93c1-ca45-4fc6-88d8-f1069017754b"]
}, Open  ]],
Cell[114541, 3516, 184, 3, 33, "Text",ExpressionUUID->"c1ef14e4-5225-46c1-81a9-7f013540165e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/pFormElectrodynamicsScri.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    698879,      18370]
NotebookOptionsPosition[    668202,      17913]
NotebookOutlinePosition[    668861,      17936]
CellTagsIndexPosition[    668768,      17931]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Sound as a gauge theory and its infrared triangle", "Title",
 CellChangeTimes->{{3.986578390828663*^9, 
  3.986578396944873*^9}},ExpressionUUID->"5fad9054-1bab-4056-a395-\
abe4c9102247"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["p", TraditionalForm]],ExpressionUUID->
  "4d026b25-c521-4742-85ce-5b00101dac64"],
 "-Form Electrodynamics at ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[ScriptCapitalI]", "+"], TraditionalForm]],ExpressionUUID->
  "ab79cefb-de3f-4e11-9de3-42ebe98900b0"]
}], "Subtitle",
 CellChangeTimes->{
  3.986578399292137*^9},ExpressionUUID->"e34f7e93-5606-4a10-b187-\
52dfafccede3"],

Cell["N\[IAcute]ckolas de Aguiar Alves and Andr\[EAcute] G. S. Landulfo", \
"Author",
 CellChangeTimes->{{3.986578411659651*^9, 
  3.986578418565748*^9}},ExpressionUUID->"4376a6e5-3cb1-47fe-aae4-\
00e0e0bad886"],

Cell["\<\
Center for Natural and Human Sciences, Federal University of ABC, Avenida dos \
Estados 5001, Bang\[UAcute], Santo Andr\[EAcute], S\[ATilde]o Paulo \
09280-560, Brazil\
\>", "Affiliation",
 CellChangeTimes->{
  3.986578460611648*^9},ExpressionUUID->"f8c67655-2176-4b0b-a7ac-\
d2dfae04f9f0"],

Cell[TextData[{
 "This is an auxiliary notebook to the paper with the same name, currently \
available as arXiv: ",
 ButtonBox["2512.15796 [hep-th]",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["https://arxiv.org/pdf/2512.15796"], None},
  ButtonNote->"https://arxiv.org/pdf/2512.15796"],
 ". This notebook computes the equations of motion for Maxwell \
electrodynamics and Kalb\[Dash]Ramond electrodynamics in Bondi coordinates. \
The basic code for writing retarded time and the areal distance as \
coordinates, but keeping the angular variables covariant, is adapted from ",
 ButtonBox["Stein 2018",
  BaseStyle->"Hyperlink",
  ButtonData->"Stein2018CalculateCCESystem"],
 "."
}], "Abstract",
 CellChangeTimes->{{3.986578471109579*^9, 3.9865785902060127`*^9}, {
  3.986578708811499*^9, 3.986578709301846*^9}, {3.986747872041499*^9, 
  3.986747872719284*^9}, {3.9867486552724123`*^9, 3.986748700346525*^9}, {
  3.9867488003524323`*^9, 
  3.986748800352886*^9}},ExpressionUUID->"ca9de791-5ff9-4654-abc3-\
97d9cc1ce29a"],

Cell[CellGroupData[{

Cell["0. xAct Setup", "Chapter",
 CellChangeTimes->{{3.986578971937192*^9, 
  3.986578982047978*^9}},ExpressionUUID->"29f9606a-8786-4af6-8e41-\
f5fa098a3260"],

Cell[TextData[{
 "We begin by loading the xAct suite. Since we will be working in coordinates \
(the Bondi coordinate system), we will use ",
 Cell[BoxData[
  FormBox["xCoba", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "11d36afb-b5c7-4ad4-a860-b06ef200fefb"],
 "."
}], "Text",
 CellChangeTimes->{{3.986578983817734*^9, 
  3.986579015992244*^9}},ExpressionUUID->"5fdb9d92-5af5-492e-8e1c-\
7f1a24376a63"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "xAct`xCoba`"}]], "Input",
 CellChangeTimes->{{3.986579017450536*^9, 3.9865790216920137`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b8b4112c-e683-483b-bbc7-08431e1ec2da"],

Cell[CellGroupData[{

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.9913188852073393`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"08432ae4-e79e-4a61-9967-fbd28910cf14"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xPerm`  version \"\>", 
   "\[InvisibleSpace]", "\<\"1.2.4\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2025", ",", "12", ",", "29"}], "}"}]}],
  SequenceForm["Package xAct`xPerm`  version ", "1.2.4", ", ", {2025, 12, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885208674*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c61a863d-dc20-4219-892c-5bc80d809460"],

Cell[BoxData["\<\"CopyRight (C) 2003-2026, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.9913188852096*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"6b63ee1a-7f0f-470a-8806-df7bb6733517"],

Cell[BoxData["\<\"Connecting to external linux executable...\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885277739*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"83c540f0-2e4a-4aa7-8718-b1e7239bd6cb"],

Cell[BoxData["\<\"Connection established.\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885331545*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"20194350-d41a-4952-97b7-5d2774a2eeae"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885333091*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"aff10072-5382-409d-bb88-ff87b63dc72f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xTensor` version \"\>", 
   "\[InvisibleSpace]", "\<\"1.3.0\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2025", ",", "12", ",", "29"}], "}"}]}],
  SequenceForm[
  "Package xAct`xTensor` version ", "1.3.0", ", ", {2025, 12, 29}],
  Editable->False]], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.99131888533407*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"290b6b69-e129-4fe4-9ef7-d4115910cf61"],

Cell[BoxData["\<\"CopyRight (C) 2002-2026, Jose M. Martin-Garcia, under the \
General Public License.\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885334895*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"5139a9cc-1ac2-40e1-945c-999b3d5bc26b"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885483095*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"d4521c35-632b-4730-9e74-ee1aa5698595"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Package xAct`xCoba`  version \"\>", 
   "\[InvisibleSpace]", "\<\"0.8.6\"\>", "\[InvisibleSpace]", "\<\", \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"2021", ",", "2", ",", "28"}], "}"}]}],
  SequenceForm["Package xAct`xCoba`  version ", "0.8.6", ", ", {2021, 2, 28}],
  
  Editable->False]], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885484766*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"392e3025-ef73-40f7-8b21-715fe2fe3746"],

Cell[BoxData["\<\"CopyRight (C) 2005-2026, David Yllanes and Jose M. \
Martin-Garcia, under the General Public License.\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885485656*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"53e293d9-0a36-465c-9680-4c5958d76ea7"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885506912*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"be8f6f34-7939-4646-a2a1-84cc533304ba"],

Cell[BoxData["\<\"These packages come with ABSOLUTELY NO WARRANTY; for \
details type Disclaimer[]. This is free software, and you are welcome to \
redistribute it under certain conditions. See the General Public License for \
details.\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.9913188855084267`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"48ce7d0b-4e53-47c9-942f-f527d25c00e4"],

Cell[BoxData["\<\"------------------------------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.986579810285474*^9, 3.986582210077599*^9, 
  3.986582536474688*^9, 3.9865826759143047`*^9, 3.986583189339706*^9, 
  3.986583819434051*^9, 3.986584026190982*^9, 3.986585000837339*^9, 
  3.986585122650481*^9, 3.9865853980710373`*^9, 3.98658609801003*^9, 
  3.986587532564248*^9, 3.9865878298972597`*^9, 3.986647683131341*^9, 
  3.986648562917335*^9, 3.9866489586301517`*^9, 3.986649013050274*^9, 
  3.986649126294191*^9, 3.986649396143916*^9, 3.986663156998584*^9, 
  3.986665378775095*^9, 3.986665889451054*^9, 3.9866663344121532`*^9, 
  3.9866696116299543`*^9, 3.986726716120123*^9, 3.986727891348659*^9, 
  3.9867302865364523`*^9, 3.986748883416545*^9, 3.986749030467845*^9, 
  3.986812512677712*^9, 3.991318885509161*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"a60941e9-5aea-4c53-8a22-b854d23ee79e"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Next, we also configure ",
 Cell[BoxData[
  FormBox["xAct", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a07b34f1-85de-4cb7-9610-ca09eff02cd6"],
 " to improve how equations will be displayed."
}], "Text",
 CellChangeTimes->{{3.9865791067386007`*^9, 
  3.986579124319459*^9}},ExpressionUUID->"5e63511e-6e79-4aa6-a7e1-\
f75d16f23d18"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"$CovDFormat", "=", "\"\<Prefix\>\""}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "covariant", " ", "derivatives", " ", "are", " ", "formatted", " ", "as", 
     " ", Cell[TextData[Cell[BoxData[
      FormBox[
       RowBox[{
        SubscriptBox["\[Del]", "a"], 
        SuperscriptBox["T", "b"]}], TraditionalForm]],ExpressionUUID->
      "568535ef-4401-458a-b3b1-12a9f404ec54"]],ExpressionUUID->
      "0fcc94df-a7c9-45d6-b768-f8c6a75b93c2"]}], ",", " ", 
    RowBox[{"as", " ", "opposed", " ", "to", " ", Cell[TextData[Cell[BoxData[
      FormBox[
       SubscriptBox[
        SuperscriptBox["T", "b"], 
        RowBox[{";", "a"}]], TraditionalForm]],ExpressionUUID->
      "b4475b2e-4f1a-4c53-955f-5a42ad8b3e65"]],ExpressionUUID->
      "9cc9ee31-edc0-4af0-9c20-d8c41eac2a91"]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"$PrePrint", "=", "ScreenDollarIndices"}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "dummy", " ", "indices", " ", "are", " ", "formatted", " ", "as", " ", 
     Cell[TextData[Cell[BoxData[
      FormBox[
       SuperscriptBox["X", "a"], TraditionalForm]],ExpressionUUID->
      "d8059c24-d213-4267-af97-3734e2c01784"]],ExpressionUUID->
      "d996758d-8849-448a-b7d5-58b7e16183e7"], " ", "as", " ", "opposed", " ",
      "to"}], ",", " ", "say", ",", " ", Cell[TextData[Cell[BoxData[
     FormBox[
      SuperscriptBox["X", "a$1729"], TraditionalForm]],ExpressionUUID->
     "ff349ff1-de5e-48ff-b4ee-b8eafb3e5cd0"]],ExpressionUUID->
     "820c433a-96d5-4dc0-a9e6-47491c7ffee6"]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"SetOptions", "[", 
    RowBox[{"ToCanonical", ",", 
     RowBox[{"UseMetricOnVBundle", "\[Rule]", "None"}]}], "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "does", " ", "not", " ", "use", " ", "the", " ", "metric", " ", 
    "automatically", " ", "when", " ", "canonicallizing", " ", 
    "expressions"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.986579130993713*^9, 3.986579194519896*^9}, {
  3.986579270972752*^9, 3.9865792893693733`*^9}, {3.986587228674597*^9, 
  3.986587248237701*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"8997ec96-4715-4993-a412-1634e7ca4e38"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Manifolds and Reference Metrics", "Chapter",
 CellChangeTimes->{{3.9865793289470787`*^9, 
  3.98657933471885*^9}},ExpressionUUID->"3cc8f1a8-a9ea-4761-b302-\
d587c1864f23"],

Cell["\<\
We will work in Minkowski spacetime in Bondi coordinates. The line element is \
\>", "Text",
 CellChangeTimes->{{3.9865793397970448`*^9, 
  3.98657935414421*^9}},ExpressionUUID->"44ff3ab9-28d7-48ca-a54e-\
6e947e69c56f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["ds", "2"], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["du", "2"]}], "-", 
    RowBox[{"2", "du", " ", "dr"}], "+", 
    RowBox[{
     SuperscriptBox["r", "2"], 
     SubscriptBox["\[Gamma]", "AB"], 
     SuperscriptBox["dx", "A"], 
     SuperscriptBox["dx", "B"]}]}]}], ","}]], "DisplayFormula",
 CellChangeTimes->{{3.9865793613510017`*^9, 
  3.9865794015457287`*^9}},ExpressionUUID->"33b0d95c-be33-4b80-aad8-\
f23b4ee3da17"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "AB"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3c30a74b-441e-443b-88ba-ba016b9e1ed8"],
 " is the round metric on the round sphere, ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6bfc60f1-9298-4259-b77e-7fc78b8df3e3"],
 " is retarded time, and ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "019dc3be-e868-4af8-a3b7-5c54b2d8fccf"],
 " is the areal radius. We would like our computations to use the coordinates \
",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "eb9920ea-fe55-4748-bf7d-9a9bcc5c0d1b"],
 " and ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9ca125d4-bcd9-4df8-93ea-8718c1e73c8c"],
 " explicitly, but to keep the expressions on the sphere covariant. This can \
be done by writing the Minkowski spacetime as a warped product ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[DoubleStruckCapitalM]", "4"], "=", 
    RowBox[{
     SubscriptBox["\[DoubleStruckCapitalM]", "2"], 
     SubscriptBox["\[Cross]", "r"], 
     SuperscriptBox["\[DoubleStruckCapitalS]", "2"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "83907ec5-9983-4f5d-87ed-e180533c796c"],
 ", meaning the metric is written as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{
     SubscriptBox["\[Eta]", "2"], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], "\[Gamma]"}]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "c0835228-62fd-41f4-b911-76cab3af337a"],
 ", with ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b0868b9e-50cd-4db3-809b-d2c7f12434af"],
 " the metric of two-dimensional Minkowski spacetime and ",
 Cell[BoxData[
  FormBox["\[Gamma]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a1c900c4-3ea6-4186-94db-f87338095a17"],
 " the metric on the sphere. We will thus first define the geometry of the \
sphere, then the geometry of two-dimensional Minkowski spacetime, and at last \
bring them both together to form four-dimensional Minkowski spacetime. "
}], "Text",
 CellChangeTimes->{{3.986579403887183*^9, 3.986579498550466*^9}, {
  3.9865795635720654`*^9, 
  3.986579673619421*^9}},ExpressionUUID->"50633f84-c1ab-4ee3-8842-\
749040b79c06"],

Cell[CellGroupData[{

Cell[TextData[{
 "1.1 The ",
 Cell[BoxData[
  FormBox["2", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "70af1692-a753-4413-9890-1cc431ef0b79"],
 "-Sphere Factor"
}], "Section",
 CellChangeTimes->{{3.986579681409088*^9, 3.986579690779667*^9}, {
  3.986581257093787*^9, 
  3.9865812629899406`*^9}},ExpressionUUID->"9dfdc825-f956-4aa5-a33d-\
4bf9532da70b"],

Cell["We first define the sphere as a manifold. ", "Text",
 CellChangeTimes->{{3.986579781542197*^9, 
  3.986579791185237*^9}},ExpressionUUID->"a3434d59-1c0b-4f8c-95b3-\
999b73cc4964"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"S2", ",", "2", ",", 
   RowBox[{"Complement", "[", 
    RowBox[{
     RowBox[{"IndexRange", "[", 
      RowBox[{"A", ",", "H"}], "]"}], ",", 
     RowBox[{"{", "E", "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.986579793286189*^9, 3.9865798311538258`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"f799257a-0f65-4ff1-b579-cfad29454312"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "S2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`S2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986579832688328*^9, 3.98658221112577*^9, 
  3.986582537705604*^9, 3.986582677146109*^9, 3.9865831904466352`*^9, 
  3.986583820695181*^9, 3.98658402742874*^9, 3.9865850021184893`*^9, 
  3.986585124139559*^9, 3.986585399258183*^9, 3.986586099291251*^9, 
  3.986587533781622*^9, 3.986587831157385*^9, 3.986647684324291*^9, 
  3.986648564153949*^9, 3.986648959940399*^9, 3.986649014327335*^9, 
  3.9866491275785503`*^9, 3.9866493974618483`*^9, 3.986663158341992*^9, 
  3.986665380090797*^9, 3.986665890723817*^9, 3.986666335629182*^9, 
  3.98666961386355*^9, 3.986726717237953*^9, 3.986727892580824*^9, 
  3.986730287753809*^9, 3.986748884669498*^9, 3.986749031694662*^9, 
  3.986812513926046*^9, 3.991318886464883*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"bea1c72b-da72-45b0-97be-5c354bd3d442"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentS2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentS2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986579832688328*^9, 3.98658221112577*^9, 
  3.986582537705604*^9, 3.986582677146109*^9, 3.9865831904466352`*^9, 
  3.986583820695181*^9, 3.98658402742874*^9, 3.9865850021184893`*^9, 
  3.986585124139559*^9, 3.986585399258183*^9, 3.986586099291251*^9, 
  3.986587533781622*^9, 3.986587831157385*^9, 3.986647684324291*^9, 
  3.986648564153949*^9, 3.986648959940399*^9, 3.986649014327335*^9, 
  3.9866491275785503`*^9, 3.9866493974618483`*^9, 3.986663158341992*^9, 
  3.986665380090797*^9, 3.986665890723817*^9, 3.986666335629182*^9, 
  3.98666961386355*^9, 3.986726717237953*^9, 3.986727892580824*^9, 
  3.986730287753809*^9, 3.986748884669498*^9, 3.986749031694662*^9, 
  3.986812513926046*^9, 3.991318886465948*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"ad14fdc0-f56d-4d6a-b623-84088b83fcbd"]
}, Open  ]],

Cell[BoxData[
 TemplateBox[{
  "ValidateSymbol", "capital", 
   "\"System name \\!\\(\\*RowBox[{\\\"\\\\\\\"C\\\\\\\"\\\"}]\\) is \
overloaded as an abstract index.\"", 2, 5, 1, 17328625702654739068, "Local", 
   "xAct`xCore`ValidateSymbol"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.98657981816374*^9, 3.986579832690287*^9}, 
   3.986582211147463*^9, 3.986582537725464*^9, 3.9865826771724377`*^9, 
   3.9865831904663773`*^9, 3.986583820717064*^9, 3.986584027455845*^9, 
   3.986585002144705*^9, 3.98658512418321*^9, 3.986585399286175*^9, 
   3.986586099315756*^9, 3.986587533800647*^9, 3.986587831176812*^9, 
   3.986647684343903*^9, 3.986648564179785*^9, 3.986648959970965*^9, 
   3.98664901435316*^9, 3.986649127608467*^9, 3.986649397506793*^9, 
   3.986663158370544*^9, 3.986665380118287*^9, 3.9866658907499657`*^9, 
   3.98666633565384*^9, 3.98666961389498*^9, 3.9867267172661133`*^9, 
   3.9867278926076403`*^9, 3.986730287781136*^9, 3.986748884691689*^9, 
   3.986749031721568*^9, 3.986812513950341*^9, 3.99131888648454*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"b77020ac-bf9c-49b2-8a8d-d670d3c478f5"],

Cell[BoxData[
 TemplateBox[{
  "ValidateSymbol", "capital", 
   "\"System name \\!\\(\\*RowBox[{\\\"\\\\\\\"D\\\\\\\"\\\"}]\\) is \
overloaded as an abstract index.\"", 2, 5, 2, 17328625702654739068, "Local", 
   "xAct`xCore`ValidateSymbol"},
  "MessageTemplate2",
  BaseStyle->"MSG"]], "Message",
 CellChangeTimes->{{3.98657981816374*^9, 3.986579832690287*^9}, 
   3.986582211147463*^9, 3.986582537725464*^9, 3.9865826771724377`*^9, 
   3.9865831904663773`*^9, 3.986583820717064*^9, 3.986584027455845*^9, 
   3.986585002144705*^9, 3.98658512418321*^9, 3.986585399286175*^9, 
   3.986586099315756*^9, 3.986587533800647*^9, 3.986587831176812*^9, 
   3.986647684343903*^9, 3.986648564179785*^9, 3.986648959970965*^9, 
   3.98664901435316*^9, 3.986649127608467*^9, 3.986649397506793*^9, 
   3.986663158370544*^9, 3.986665380118287*^9, 3.9866658907499657`*^9, 
   3.98666633565384*^9, 3.98666961389498*^9, 3.9867267172661133`*^9, 
   3.9867278926076403`*^9, 3.986730287781136*^9, 3.986748884691689*^9, 
   3.986749031721568*^9, 3.986812513950341*^9, 3.991318886503991*^9},
 CellLabel->
  "During evaluation of \
In[5]:=",ExpressionUUID->"4bbc0f9c-324d-4c92-b986-2b838e29eb46"]
}, Open  ]],

Cell["Next, we define the metric on the sphere abstractly. ", "Text",
 CellChangeTimes->{{3.9865798586179132`*^9, 
  3.9865798661049*^9}},ExpressionUUID->"a8c0feee-ec35-4f11-b3f7-ffe09889c10b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{"1", ",", 
   RowBox[{"\[Gamma]met", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], ",", "cds", ",", 
   RowBox[{"SymbolOfCovD", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<|\>\"", ",", "\"\<D\>\""}], "}"}]}], ",", 
   RowBox[{"PrintAs", "->", "\"\<\[Gamma]\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9865798700305443`*^9, 3.9865799159781322`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"4a2d2bf8-2296-4327-9ee0-01d0659c9ce1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Gamma]met", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`\[Gamma]met[-$CellContext`A, -$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886524707*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"113384a3-b3cb-45d8-8938-10235dbc795d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilon\[Gamma]met", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilon\[Gamma]met[-$CellContext`A, -$CellContext`B], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886527137*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"acc336ac-06b4-498b-b077-fae044efb1f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"cds", "[", 
    RowBox[{"-", "A"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`cds[-$CellContext`A], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.9913188865282297`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c4e3302c-68e6-43d3-8229-a9206119dff4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Torsioncds", "[", 
    RowBox[{"A", ",", 
     RowBox[{"-", "B"}], ",", 
     RowBox[{"-", "C"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`Torsioncds[$CellContext`A, -$CellContext`B, -C], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886528881*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"3b429b5b-cc78-406c-9537-a4f4ce2547bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Christoffelcds", "[", 
    RowBox[{"A", ",", 
     RowBox[{"-", "B"}], ",", 
     RowBox[{"-", "C"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`Christoffelcds[$CellContext`A, -$CellContext`B, -C], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886529496*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"fb6a8775-3c25-41e0-8df0-c3456389dc42"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riemanncds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}], ",", 
     RowBox[{"-", "C"}], ",", 
     RowBox[{"-", "D"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`Riemanncds[-$CellContext`A, -$CellContext`B, -C, -D], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.9913188865300503`*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"5166fd9b-c17d-406a-9390-f8a7034e9f27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riccicds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`Riccicds[-$CellContext`A, -$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886530648*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"08f6c8d6-2613-4ae3-9b98-bba982e5b187"],

Cell[BoxData["\<\"** DefCovD: Contractions of Riemann automatically replaced \
by Ricci.\"\>"], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886545659*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"c3981ec7-9ab8-4a70-9267-f38a797fbd25"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarcds", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarcds[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886546671*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"1aba8215-8cb2-4cbd-980b-553455c54601"],

Cell[BoxData["\<\"** DefCovD: Contractions of Ricci automatically replaced by \
RicciScalar.\"\>"], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886561943*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"5e7ac283-475a-4bca-a231-1854ee342bf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Einsteincds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Einstein tensor ", 
   $CellContext`Einsteincds[-$CellContext`A, -$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886563031*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"d9e5b9d9-fdd5-4613-81f3-dbf5485ef7c5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Weylcds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}], ",", 
     RowBox[{"-", "C"}], ",", 
     RowBox[{"-", "D"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`Weylcds[-$CellContext`A, -$CellContext`B, -C, -D], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886563774*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"dd564b3d-dda6-4cde-8eb4-61402bc15f50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TFRiccicds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRiccicds[-$CellContext`A, -$CellContext`B], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886564374*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"19d492a6-1323-4406-87b1-70d7ebb73677"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"Kretschmanncds", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`Kretschmanncds[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886564961*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"8931d3f7-1fac-4ef8-a62b-abe5c3058035"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RiemannToWeylRules for dim \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm["** DefCovD: Computing RiemannToWeylRules for dim ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886565565*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"aa621e0a-e601-45ed-8d13-837c43a1ee2f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RicciToTFRicci for dim \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm["** DefCovD: Computing RicciToTFRicci for dim ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886578411*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"aa0fa20d-ff4d-44a1-be36-bad1770e7344"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RicciToEinsteinRules for dim \"\>", "\[InvisibleSpace]",
    "2"}],
  SequenceForm["** DefCovD: Computing RicciToEinsteinRules for dim ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.99131888657937*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"994a3ec1-a999-4b5a-949a-124607791afb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Gamma]met", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"     Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Gamma]met[], ". ", "     Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865799175845337`*^9, 3.9865822111930428`*^9, 
  3.986582677216758*^9, 3.9865831905005627`*^9, 3.986583820748848*^9, 
  3.986584027505155*^9, 3.986585002223916*^9, 3.986585124296247*^9, 
  3.986585399320294*^9, 3.986586099359297*^9, 3.98658753383664*^9, 
  3.986587831206954*^9, 3.986647684384547*^9, 3.9866485642155857`*^9, 
  3.986648960027268*^9, 3.986649014424572*^9, 3.9866491276837587`*^9, 
  3.986649397565873*^9, 3.986663158416891*^9, 3.9866653801634912`*^9, 
  3.986665890791575*^9, 3.986666335695689*^9, 3.986669613962545*^9, 
  3.9867267173051233`*^9, 3.986727892676002*^9, 3.986730287823926*^9, 
  3.986748884730557*^9, 3.986749031788622*^9, 3.986812513990883*^9, 
  3.991318886579988*^9},
 CellLabel->
  "During evaluation of \
In[6]:=",ExpressionUUID->"4cef9e21-c5f6-4282-a45c-6a800a190f49"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Since the definition above is abstract, the curvature tensors cannot be \
computed explicitly. However, because the sphere is maximally symmetric, we \
can manually obtain the expressions for the curvatures in terms of the \
metric. To implement these results, we can create a replacement rule that \
will exchange the curvature tensors for their expressions in terms of the \
metric. First, one has that the Ricci tensor equals the metric. Thus,\
\>", "Text",
 CellChangeTimes->{{3.9865799720718603`*^9, 3.986580079094919*^9}, {
  3.986580111058976*^9, 
  3.986580169820142*^9}},ExpressionUUID->"a68013e5-3644-4af1-8053-\
0238977fdc20"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"RicciTo\[Gamma]Rule", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Riccicds", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"-", "B"}]}], "]"}], ",", 
      RowBox[{"\[Gamma]met", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"-", "B"}]}], "]"}]}], "}"}], ",", 
    RowBox[{"MetricOn", "->", "All"}], ",", 
    RowBox[{"ContractMetrics", "->", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.986580175326228*^9, 3.9865802523695173`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"580bde25-67e7-4440-a719-f3e5fab6ff1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         RowBox[{"R", "[", "D", "]"}], 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["A", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["B", "_"], "_"]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`Riccicds[
      PatternTest[
       Pattern[$CellContext`A, 
        Blank[]], TangentS2`pmQ], 
      PatternTest[
       Pattern[$CellContext`B, 
        Blank[]], TangentS2`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"B", "A"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`B, $CellContext`A],
      Editable->False]}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9865805751330767`*^9, 3.986582211289318*^9, 
  3.986582677306438*^9, 3.98658319059457*^9, 3.986583820841902*^9, 
  3.986584027599371*^9, 3.986585002324617*^9, 3.986585125098987*^9, 
  3.986585399403709*^9, 3.986586099457613*^9, 3.986587533937872*^9, 
  3.986587831293314*^9, 3.986647684466859*^9, 3.986648564298191*^9, 
  3.9866489601176777`*^9, 3.9866490145167828`*^9, 3.98664912777756*^9, 
  3.986649397670693*^9, 3.986663158509823*^9, 3.986665380256859*^9, 
  3.9866658908778276`*^9, 3.986666335776846*^9, 3.9866696142155657`*^9, 
  3.986726717405017*^9, 3.986727892755108*^9, 3.986730287912835*^9, 
  3.986748884816544*^9, 3.98674903186166*^9, 3.986812514081622*^9, 
  3.991318886606732*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"65d1a2d7-1b9e-450b-a57e-b58370ad462b"]
}, Open  ]],

Cell["\<\
We can use this to see what is the Ricci scalar on the sphere, for example. \
This can then be turned into a new rule.\
\>", "Text",
 CellChangeTimes->{{3.986580596685252*^9, 3.9865806069372272`*^9}, {
  3.986580693045553*^9, 
  3.986580702234931*^9}},ExpressionUUID->"72c013b0-8862-4499-8b0b-\
ddf87bd58580"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Riccicds", "[", 
     RowBox[{
      RowBox[{"-", "A"}], ",", 
      RowBox[{"-", "B"}]}], "]"}], 
    RowBox[{"\[Gamma]met", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}], "==", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Riccicds", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"-", "B"}]}], "]"}], "/.", "RicciTo\[Gamma]Rule"}], ")"}], 
    RowBox[{"\[Gamma]met", "[", 
     RowBox[{"A", ",", "B"}], "]"}]}]}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"LHS", " ", "computes", " ", "abstractly"}], ",", " ", 
    RowBox[{
    "RHS", " ", "computes", " ", "after", " ", "substituting", " ", "the", " ",
      "Ricci", " ", "tensor", " ", "for", " ", "the", " ", "metric"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"RicciTo\[Gamma]Rule", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"RicciTo\[Gamma]Rule", ",", 
    RowBox[{"ToRule", "[", "%", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9865806092099333`*^9, 3.986580715891265*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"ca245a66-bef8-4af5-9c3b-96aacc90acc5"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    RowBox[{"R", "[", "D", "]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`RicciScalarcds[],
   Editable->False], "\[Equal]", "2"}]], "Output",
 CellChangeTimes->{{3.9865806723158703`*^9, 3.986580677282817*^9}, 
   3.986580718780282*^9, 3.986582211307599*^9, 3.986582677325988*^9, 
   3.986583190610869*^9, 3.98658382085942*^9, 3.98658402761651*^9, 
   3.986585002346958*^9, 3.9865851282047777`*^9, 3.98658539942118*^9, 
   3.9865860994783783`*^9, 3.986587533953742*^9, 3.986587831309523*^9, 
   3.9866476844858303`*^9, 3.986648564319438*^9, 3.9866489601395206`*^9, 
   3.986649014538145*^9, 3.986649127801486*^9, 3.9866493977069807`*^9, 
   3.986663158533428*^9, 3.986665380278113*^9, 3.986665890899521*^9, 
   3.986666335797015*^9, 3.98666961424242*^9, 3.986726717427318*^9, 
   3.986727892774137*^9, 3.986730287937049*^9, 3.986748884834442*^9, 
   3.9867490318804617`*^9, 3.986812514099249*^9, 3.99131888662046*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"d18748e8-7da5-40ed-a018-b297ff744b40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"R", "[", "D", "]"}], 
          StyleBox[GridBox[{
             {
              UnderscriptBox[
               UnderscriptBox["A", "_"], "_"], 
              UnderscriptBox[
               UnderscriptBox["B", "_"], "_"]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Riccicds[
       PatternTest[
        Pattern[$CellContext`A, 
         Blank[]], TangentS2`pmQ], 
       PatternTest[
        Pattern[$CellContext`B, 
         Blank[]], TangentS2`pmQ]],
      Editable->False], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"B", "A"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`B, $CellContext`A],
       Editable->False]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     InterpretationBox[
      StyleBox[
       RowBox[{"R", "[", "D", "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RicciScalarcds[],
      Editable->False], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "2"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9865806723158703`*^9, 3.986580677282817*^9}, 
   3.986580718780282*^9, 3.986582211307599*^9, 3.986582677325988*^9, 
   3.986583190610869*^9, 3.98658382085942*^9, 3.98658402761651*^9, 
   3.986585002346958*^9, 3.9865851282047777`*^9, 3.98658539942118*^9, 
   3.9865860994783783`*^9, 3.986587533953742*^9, 3.986587831309523*^9, 
   3.9866476844858303`*^9, 3.986648564319438*^9, 3.9866489601395206`*^9, 
   3.986649014538145*^9, 3.986649127801486*^9, 3.9866493977069807`*^9, 
   3.986663158533428*^9, 3.986665380278113*^9, 3.986665890899521*^9, 
   3.986666335797015*^9, 3.98666961424242*^9, 3.986726717427318*^9, 
   3.986727892774137*^9, 3.986730287937049*^9, 3.986748884834442*^9, 
   3.9867490318804617`*^9, 3.986812514099249*^9, 3.9913188866363897`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b37edd43-075f-4821-b1e7-9adfdcc60e88"]
}, Open  ]],

Cell["\<\
This is already sufficient to handle the Ricci tensor and Ricci scalar. We \
would like to also include the Riemann tensor in the replacement rule. We can \
obtain it by rewriting the Riemann tensor in terms of the Weyl and Ricci \
tensors. The Weyl tensor always vanishes for two-dimensional manifolds, so we \
will be able to use the Ricci rules to obtain the Riemann rule. \
\>", "Text",
 CellChangeTimes->{{3.986580733488859*^9, 
  3.9865808207358437`*^9}},ExpressionUUID->"16add16b-fb2b-4f08-badb-\
16ac6032d814"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Riemanncds", "[", 
    RowBox[{
     RowBox[{"-", "A"}], ",", 
     RowBox[{"-", "B"}], ",", 
     RowBox[{"-", "C"}], ",", "D"}], "]"}], "==", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Riemanncds", "[", 
      RowBox[{
       RowBox[{"-", "A"}], ",", 
       RowBox[{"-", "B"}], ",", 
       RowBox[{"-", "C"}], ",", "D"}], "]"}], "//", "RiemannToWeyl"}], 
    ")"}]}], "/.", "RicciTo\[Gamma]Rule"}], "\[IndentingNewLine]", 
 RowBox[{"RTo\[Gamma]Rule", "=", 
  RowBox[{"Join", "[", 
   RowBox[{"RicciTo\[Gamma]Rule", ",", 
    RowBox[{"ToRule", "[", 
     RowBox[{"%", ",", 
      RowBox[{"MetricOn", "->", "All"}], ",", 
      RowBox[{"ContractMetrics", "->", "True"}]}], "]"}]}], "]"}]}]}], "Input",\

 CellChangeTimes->{{3.986580822887113*^9, 3.986580883367098*^9}, {
  3.986580995489902*^9, 3.986580999253916*^9}, {3.986581093398682*^9, 
  3.986581096170528*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"e0f33c32-bd91-496f-9711-336ff5b5fb4d"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[GridBox[{
      {
       RowBox[{"R", "[", "D", "]"}], 
       StyleBox[GridBox[{
          {" ", " ", " ", "D"},
          {"A", "B", "C", " "}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`Riemanncds[-$CellContext`A, -$CellContext`B, -C, D],
   Editable->False], "\[Equal]", 
  RowBox[{
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Delta]", 
         StyleBox[GridBox[{
            {" ", "D"},
            {"B", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`delta[-$CellContext`B, D],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Gamma]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"A", "C"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Gamma]met[-$CellContext`A, -C],
     Editable->False]}], "-", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Delta]", 
         StyleBox[GridBox[{
            {" ", "D"},
            {"A", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`delta[-$CellContext`A, D],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Gamma]", 
         StyleBox[GridBox[{
            {" ", " "},
            {"B", "C"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Gamma]met[-$CellContext`B, -C],
     Editable->False]}]}]}]], "Output",
 CellChangeTimes->{{3.986580831361103*^9, 3.9865808839224253`*^9}, 
   3.986581004503296*^9, 3.986581096724723*^9, 3.986582211352243*^9, 
   3.98658267737015*^9, 3.986583190643402*^9, 3.9865838209037867`*^9, 
   3.98658402765709*^9, 3.986585002397175*^9, 3.986585128430694*^9, 
   3.986585399462668*^9, 3.986586099526102*^9, 3.9865875339874163`*^9, 
   3.986587831348123*^9, 3.986647684523015*^9, 3.98664856436592*^9, 
   3.986648960188683*^9, 3.986649014585719*^9, 3.986649127844821*^9, 
   3.986649397786543*^9, 3.9866631585844*^9, 3.986665380325223*^9, 
   3.9866658909452953`*^9, 3.986666335838502*^9, 3.9866696143105164`*^9, 
   3.986726717475882*^9, 3.9867278928147583`*^9, 3.986730287987751*^9, 
   3.9867488848701143`*^9, 3.986749031917931*^9, 3.9868125141368732`*^9, 
   3.991318886652721*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"85ee3ab0-34b6-4c48-830e-807e020c8946"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"R", "[", "D", "]"}], 
          StyleBox[GridBox[{
             {
              UnderscriptBox[
               UnderscriptBox["A", "_"], "_"], 
              UnderscriptBox[
               UnderscriptBox["B", "_"], "_"]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Riccicds[
       PatternTest[
        Pattern[$CellContext`A, 
         Blank[]], TangentS2`pmQ], 
       PatternTest[
        Pattern[$CellContext`B, 
         Blank[]], TangentS2`pmQ]],
      Editable->False], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"B", "A"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`B, $CellContext`A],
       Editable->False]}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     InterpretationBox[
      StyleBox[
       RowBox[{"R", "[", "D", "]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`RicciScalarcds[],
      Editable->False], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", "2"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"HoldPattern", "[", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"R", "[", "D", "]"}], 
          StyleBox[GridBox[{
             {
              UnderscriptBox[
               UnderscriptBox["A", "_"], "_"], 
              UnderscriptBox[
               UnderscriptBox["B", "_"], "_"], 
              UnderscriptBox[
               UnderscriptBox["C", "_"], "_"], 
              UnderscriptBox[
               UnderscriptBox["D", "_"], "_"]},
             {" ", " ", " ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Riemanncds[
       PatternTest[
        Pattern[$CellContext`A, 
         Blank[]], TangentS2`pmQ], 
       PatternTest[
        Pattern[$CellContext`B, 
         Blank[]], TangentS2`pmQ], 
       PatternTest[
        Pattern[C, 
         Blank[]], TangentS2`pmQ], 
       PatternTest[
        Pattern[D, 
         Blank[]], TangentS2`pmQ]],
      Editable->False], "]"}], "\[RuleDelayed]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", 
      RowBox[{
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Gamma]", 
             StyleBox[GridBox[{
                {"B", "D"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Gamma]met[$CellContext`B, D],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Gamma]", 
             StyleBox[GridBox[{
                {"C", "A"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Gamma]met[C, $CellContext`A],
         Editable->False]}], "-", 
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Gamma]", 
             StyleBox[GridBox[{
                {"A", "D"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Gamma]met[$CellContext`A, D],
         Editable->False], " ", 
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Gamma]", 
             StyleBox[GridBox[{
                {"C", "B"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Gamma]met[C, $CellContext`B],
         Editable->False]}]}]}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.986580831361103*^9, 3.9865808839224253`*^9}, 
   3.986581004503296*^9, 3.986581096724723*^9, 3.986582211352243*^9, 
   3.98658267737015*^9, 3.986583190643402*^9, 3.9865838209037867`*^9, 
   3.98658402765709*^9, 3.986585002397175*^9, 3.986585128430694*^9, 
   3.986585399462668*^9, 3.986586099526102*^9, 3.9865875339874163`*^9, 
   3.986587831348123*^9, 3.986647684523015*^9, 3.98664856436592*^9, 
   3.986648960188683*^9, 3.986649014585719*^9, 3.986649127844821*^9, 
   3.986649397786543*^9, 3.9866631585844*^9, 3.986665380325223*^9, 
   3.9866658909452953`*^9, 3.986666335838502*^9, 3.9866696143105164`*^9, 
   3.986726717475882*^9, 3.9867278928147583`*^9, 3.986730287987751*^9, 
   3.9867488848701143`*^9, 3.986749031917931*^9, 3.9868125141368732`*^9, 
   3.99131888667024*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"fac499c1-c380-4817-99b9-20d7de117d6c"]
}, Open  ]],

Cell["As a simple example,", "Text",
 CellChangeTimes->{{3.986581134728582*^9, 
  3.986581137062915*^9}},ExpressionUUID->"6e3a7a60-0839-4157-8bac-\
36a230e47646"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Riemanncds", "[", 
   RowBox[{
    RowBox[{"-", "A"}], ",", 
    RowBox[{"-", "B"}], ",", 
    RowBox[{"-", "C"}], ",", 
    RowBox[{"-", "D"}]}], "]"}], "/.", "RTo\[Gamma]Rule"}]], "Input",
 CellChangeTimes->{{3.986581016318842*^9, 3.986581045752615*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b4611b3d-91f8-4749-a093-f850d0c42623"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Gamma]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"B", "D"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma]met[-$CellContext`B, -D],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Gamma]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"C", "A"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma]met[-C, -$CellContext`A],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Gamma]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"A", "D"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma]met[-$CellContext`A, -D],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Gamma]", 
        StyleBox[GridBox[{
           {" ", " "},
           {"C", "B"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Gamma]met[-C, -$CellContext`B],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{{3.986581027519031*^9, 3.986581046090673*^9}, 
   3.9865811041722927`*^9, 3.986582211392112*^9, 3.9865826774149942`*^9, 
   3.986583190674817*^9, 3.9865838209461823`*^9, 3.986584027698255*^9, 
   3.986585002443342*^9, 3.986585128472436*^9, 3.9865853994999323`*^9, 
   3.986586099571834*^9, 3.9865875340194387`*^9, 3.9865878313836718`*^9, 
   3.986647684558301*^9, 3.986648564410907*^9, 3.9866489602355137`*^9, 
   3.986649014628974*^9, 3.9866491278917513`*^9, 3.9866493982496862`*^9, 
   3.986663158632522*^9, 3.986665380370702*^9, 3.986665890992494*^9, 
   3.986666335880013*^9, 3.986669614374967*^9, 3.9867267175256243`*^9, 
   3.986727892856717*^9, 3.9867302880404673`*^9, 3.986748884900427*^9, 
   3.9867490319548607`*^9, 3.986812514171245*^9, 3.991318886684374*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"ec3c2bdb-f7f1-4e60-b1c0-a30a980eebd0"]
}, Open  ]],

Cell[TextData[{
 "The replacement rule ",
 Cell[BoxData[
  FormBox["RTo\[Gamma]Rule", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "69bd17d5-c7ca-4b03-b922-c594764321cb"],
 " replaces all curvature tensors (i.e., Riemann, Ricci, and the Ricci \
scalar) by expressions written with the metric. This was handled manually, \
because the metric on the sphere is being treated completely abstractly. As \
an advantage, none of these manipulations rely on coordinates. "
}], "Text",
 CellChangeTimes->{{3.986581158406802*^9, 
  3.986581221967798*^9}},ExpressionUUID->"752dd49d-8542-4856-8542-\
65f41cd3a70e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.2 The 2-Minkowski Factor", "Section",
 CellChangeTimes->{{3.986581226239544*^9, 
  3.986581268046257*^9}},ExpressionUUID->"599cc950-9f50-4ccc-a428-\
27dc834f29d6"],

Cell[TextData[{
 "The other factor we will use to construct four-dimensional Minkowski \
spacetime is a two-dimensional Minkowski spacetime. This factor is described \
by the retarded time ",
 Cell[BoxData[
  FormBox["u", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8a7d7561-9d40-4a18-8c89-d059379d356a"],
 " and by the areal radius ",
 Cell[BoxData[
  FormBox["r", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "74154136-e586-459e-8d5b-dba4c1405eb7"],
 ". We first introduce a new two-dimensional manifold to represent this \
space. "
}], "Text",
 CellChangeTimes->{{3.986581270425036*^9, 
  3.98658133004338*^9}},ExpressionUUID->"1a20e506-1c1c-4497-ac5e-\
e35e873b72bb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefManifold", "[", 
  RowBox[{"M2", ",", "2", ",", 
   RowBox[{"IndexRange", "[", 
    RowBox[{"a", ",", "h"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9865813349129963`*^9, 3.9865813447619953`*^9}, {
  3.986730276369678*^9, 3.9867302766788387`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"bde2d112-9a87-4cef-9df8-f22d87983086"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`M2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581346415539*^9, 3.9865822114132967`*^9, 
  3.986582677435214*^9, 3.986583190690564*^9, 3.986583820968061*^9, 
  3.986584027715786*^9, 3.986585002467496*^9, 3.98658512849592*^9, 
  3.986585399517908*^9, 3.9865860995928507`*^9, 3.986587534034958*^9, 
  3.9865878314028463`*^9, 3.986647684575992*^9, 3.986648564432019*^9, 
  3.986648960259067*^9, 3.986649014649848*^9, 3.9866491279132853`*^9, 
  3.986649398452293*^9, 3.986663158656515*^9, 3.9866653803913717`*^9, 
  3.9866658910151253`*^9, 3.986666335900895*^9, 3.9866696144031563`*^9, 
  3.9867267175496693`*^9, 3.98672789287661*^9, 3.98673028806743*^9, 
  3.98674888491577*^9, 3.986749031972625*^9, 3.986812514188271*^9, 
  3.991318886696541*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"bd6a8289-650a-4722-9280-8cd684b6eba3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581346415539*^9, 3.9865822114132967`*^9, 
  3.986582677435214*^9, 3.986583190690564*^9, 3.986583820968061*^9, 
  3.986584027715786*^9, 3.986585002467496*^9, 3.98658512849592*^9, 
  3.986585399517908*^9, 3.9865860995928507`*^9, 3.986587534034958*^9, 
  3.9865878314028463`*^9, 3.986647684575992*^9, 3.986648564432019*^9, 
  3.986648960259067*^9, 3.986649014649848*^9, 3.9866491279132853`*^9, 
  3.986649398452293*^9, 3.986663158656515*^9, 3.9866653803913717`*^9, 
  3.9866658910151253`*^9, 3.986666335900895*^9, 3.9866696144031563`*^9, 
  3.9867267175496693`*^9, 3.98672789287661*^9, 3.98673028806743*^9, 
  3.98674888491577*^9, 3.986749031972625*^9, 3.986812514188271*^9, 
  3.99131888669783*^9},
 CellLabel->
  "During evaluation of \
In[13]:=",ExpressionUUID->"d1004e70-a791-4ae2-bd2a-11afb51b25aa"]
}, Open  ]]
}, Open  ]],

Cell["\<\
The metric on this space is the two-dimensional Minkowski metric.\
\>", "Text",
 CellChangeTimes->{{3.9865813682677727`*^9, 
  3.986581377516542*^9}},ExpressionUUID->"a2ef81d6-505a-4cd4-8ff6-\
832132d5f296"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefMetric", "[", 
  RowBox[{
   RowBox[{"-", "1"}], ",", 
   RowBox[{"\[Eta]2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], ",", "cd2", ",", 
   RowBox[{"SymbolOfCovD", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<:\>\"", 
      ",", "\"\<\!\(\*UnderscriptBox[OverscriptBox[\(\[Del]\), \(2\)], \(0\)]\
\)\>\""}], "}"}]}], ",", 
   RowBox[{
   "PrintAs", "->", "\"\<\!\(\*OverscriptBox[\(\[Eta]\), \(2\)]\)\>\""}], ",", 
   RowBox[{"FlatMetric", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.986581378411014*^9, 3.98658143990617*^9}, 
   3.986582515185907*^9, {3.9865826623830633`*^9, 3.986582665829118*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"5b135fa7-3e4e-4aa5-95cf-c8884376d127"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Eta]2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`\[Eta]2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886714745*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"6623bd40-f3d6-42b7-8796-b8da503bbfbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilon\[Eta]2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilon\[Eta]2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.9913188867159567`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"4e4bb360-9e03-4ca7-967f-0b2c076fe79e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"cd2", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`cd2[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.9913188867169847`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"9294747e-02e6-488e-ada0-38d6de9ca25b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Torsioncd2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`Torsioncd2[$CellContext`a, -$CellContext`b, -$CellContext`c], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886717663*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"060256c1-a3e1-43dc-8f58-8b1c19af23d2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Christoffelcd2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`Christoffelcd2[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886718299*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"ffc4f168-9e8e-4c2d-ac49-e86e4d1d9e6d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riemanncd2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`Riemanncd2[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886718951*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"e37a1233-6f5a-408d-840c-d0858a8edace"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Riccicd2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`Riccicd2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886719585*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"b8465827-9af9-44d1-89a4-5e99a9106ba5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarcd2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci scalar ", 
   $CellContext`RicciScalarcd2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886720192*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"cb8d6479-00a7-48f5-984f-e1def47a844f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Einstein tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Einsteincd2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Einstein tensor ", 
   $CellContext`Einsteincd2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.9913188867354193`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"779bdead-6890-4289-92f1-e4e3b8d85e46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Weylcd2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", 
     RowBox[{"-", "d"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Weyl tensor ", 
   $CellContext`Weylcd2[-$CellContext`a, -$CellContext`b, -$CellContext`c, \
-$CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886736526*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"a9c2c05b-ebbd-4953-ab85-de9ed1c0701c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing TFRicci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TFRiccicd2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing TFRicci tensor ", 
   $CellContext`TFRiccicd2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886737185*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"46759dc4-1986-49f8-a9f3-6c1182d31d76"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"Kretschmanncd2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "vanishing Kretschmann scalar ", 
   $CellContext`Kretschmanncd2[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.9913188867377443`*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"88f15e33-deea-4fef-8366-456530d2bea7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Eta]2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"     Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Eta]2[], ". ", "     Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581525134939*^9, 3.98658221144263*^9, 
  3.9865826774641733`*^9, 3.9865831907119493`*^9, 3.9865838210001793`*^9, 
  3.986584027739802*^9, 3.98658500249809*^9, 3.9865851285242233`*^9, 
  3.9865853995422993`*^9, 3.986586099620063*^9, 3.986587534058619*^9, 
  3.986587831430191*^9, 3.986647684597897*^9, 3.986648564459223*^9, 
  3.9866489602885733`*^9, 3.986649014677754*^9, 3.986649127961177*^9, 
  3.9866493985117903`*^9, 3.986663158688848*^9, 3.986665380420395*^9, 
  3.986665891042307*^9, 3.986666335928917*^9, 3.9866696144465427`*^9, 
  3.9867267175788918`*^9, 3.986727892903503*^9, 3.986730288104096*^9, 
  3.9867488849358597`*^9, 3.986749031994858*^9, 3.986812514212016*^9, 
  3.991318886738266*^9},
 CellLabel->
  "During evaluation of \
In[14]:=",ExpressionUUID->"71147197-19fd-4f98-ae3a-0a283389a680"]
}, Open  ]]
}, Open  ]],

Cell["\<\
The areal radius is a function defined on this spacetime. We need to declare \
it as a scalar function, because we will use it in the following to define \
the full four-dimensional metric.\
\>", "Text",
 CellChangeTimes->{{3.986581555179031*^9, 
  3.986581588579074*^9}},ExpressionUUID->"0bbd3c51-5846-4824-a8fc-\
eb651d409300"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"r", "[", "]"}], ",", "M2"}], "]"}]], "Input",
 CellChangeTimes->{{3.986581590700089*^9, 3.986581594412112*^9}, {
  3.986581652858549*^9, 3.9865816573183327`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"ce73f007-428a-42e5-8dad-95993242375f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"r", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`r[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986581660580759*^9, 3.98658221147535*^9, 
  3.986582677497345*^9, 3.986583190753065*^9, 3.9865838210325747`*^9, 
  3.986584027770256*^9, 3.986585002532848*^9, 3.986585128553034*^9, 
  3.9865853995710087`*^9, 3.98658609964996*^9, 3.9865875340858383`*^9, 
  3.9865878314586363`*^9, 3.986647684624956*^9, 3.986648564491056*^9, 
  3.986648960324375*^9, 3.986649014710703*^9, 3.986649127997147*^9, 
  3.986649398567712*^9, 3.986663158725506*^9, 3.986665380453402*^9, 
  3.986665891073641*^9, 3.98666633596049*^9, 3.986669614525015*^9, 
  3.986726717612273*^9, 3.986727892935299*^9, 3.986730288134822*^9, 
  3.986748884965975*^9, 3.9867490320238132`*^9, 3.986812514239867*^9, 
  3.991318886753356*^9},
 CellLabel->
  "During evaluation of \
In[15]:=",ExpressionUUID->"e82d1759-a98e-4a45-86f4-86ac949516f3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.3 The 4-Minkowski Product", "Section",
 CellChangeTimes->{{3.986581672724514*^9, 
  3.986581686497575*^9}},ExpressionUUID->"3077f095-5275-4169-90fe-\
3985882cdaf4"],

Cell["\<\
We are now ready to define four-dimensional Minkowski spacetime as a warped \
product. The Manifold is \
\>", "Text",
 CellChangeTimes->{{3.986581688089019*^9, 
  3.986581701372459*^9}},ExpressionUUID->"defe9b7d-9193-4226-82f7-\
314c7f303245"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefManifold", "[", 
   RowBox[{"M4", ",", 
    RowBox[{"{", 
     RowBox[{"M2", ",", "S2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Alpha]", ",", "\[Beta]", ",", "\[Gamma]", ",", "\[Delta]", ",", 
      "\[Mu]", ",", "\[Nu]", ",", "\[Rho]", ",", "\[Sigma]"}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "notice", " ", "it", " ", "is", " ", "declared", " ", "as", " ", "a", " ", 
    "product", " ", "of", " ", "manifolds"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9865817031371613`*^9, 3.98658174692309*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1f797adb-a854-4c8d-a3c0-d270898d1667"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefManifold", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"manifold \"\>", "\[InvisibleSpace]", "M4", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefManifold, ": Defining ", 
   "manifold ", $CellContext`M4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865817293089314`*^9, 3.9865822115040913`*^9, 
  3.9865826775224733`*^9, 3.986583190772182*^9, 3.9865838210517282`*^9, 
  3.9865840277913837`*^9, 3.9865850025589046`*^9, 3.986585128578767*^9, 
  3.9865853995927134`*^9, 3.986586099676991*^9, 3.986587534104342*^9, 
  3.986587831477906*^9, 3.986647684642749*^9, 3.986648564515312*^9, 
  3.986648960351242*^9, 3.986649014733725*^9, 3.9866491280238028`*^9, 
  3.9866493986140547`*^9, 3.986663158752061*^9, 3.9866653804779367`*^9, 
  3.986665891099299*^9, 3.986666335981235*^9, 3.9866696145572557`*^9, 
  3.9867267176372623`*^9, 3.9867278929573708`*^9, 3.986730288161372*^9, 
  3.986748884985763*^9, 3.986749032044426*^9, 3.98681251425845*^9, 
  3.991318886769906*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6e8ac076-8f38-43b2-a608-cfccc6723b78"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefVBundle", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vbundle \"\>", "\[InvisibleSpace]", "TangentM4", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefVBundle, ": Defining ", 
   "vbundle ", $CellContext`TangentM4, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865817293089314`*^9, 3.9865822115040913`*^9, 
  3.9865826775224733`*^9, 3.986583190772182*^9, 3.9865838210517282`*^9, 
  3.9865840277913837`*^9, 3.9865850025589046`*^9, 3.986585128578767*^9, 
  3.9865853995927134`*^9, 3.986586099676991*^9, 3.986587534104342*^9, 
  3.986587831477906*^9, 3.986647684642749*^9, 3.986648564515312*^9, 
  3.986648960351242*^9, 3.986649014733725*^9, 3.9866491280238028`*^9, 
  3.9866493986140547`*^9, 3.986663158752061*^9, 3.9866653804779367`*^9, 
  3.986665891099299*^9, 3.986666335981235*^9, 3.9866696145572557`*^9, 
  3.9867267176372623`*^9, 3.9867278929573708`*^9, 3.986730288161372*^9, 
  3.986748884985763*^9, 3.986749032044426*^9, 3.98681251425845*^9, 
  3.99131888677099*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"687dece2-f4f9-4ba3-ba38-e9770ab47b17"]
}, Open  ]]
}, Open  ]],

Cell["To introduce the metric, we write ", "Text",
 CellChangeTimes->{{3.986581750860482*^9, 
  3.9865817549741707`*^9}},ExpressionUUID->"4e2dcb82-dcd1-44b4-9346-\
edd9805f9cd0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefProductMetric", "[", 
  RowBox[{
   RowBox[{"\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"TangentM2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"TangentS2", ",", 
       RowBox[{"r", "[", "]"}]}], "}"}]}], "}"}], ",", "CD", ",", 
   RowBox[{"SymbolOfCovD", "->", 
    RowBox[{"{", 
     RowBox[{"\"\<;\>\"", ",", "\"\<\[Del]\>\""}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.98658175813006*^9, 3.986581794614378*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"5f890a3e-0600-410d-b24a-7ea7447cbe37"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric metric tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric metric tensor ", 
   $CellContext`\[Eta][-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886789233*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"f9e9faf7-bb3c-4255-87e7-b6e81987b15c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric tensor \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"epsilon\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric tensor ", 
   $CellContext`epsilon\[Eta][-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.99131888679051*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"c19175a4-0e0d-4031-ab6c-d1e9a9e9e709"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetra\[Eta]", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetra\[Eta][-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886791841*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"8d9356ef-e4b2-4dba-bc87-962f56053c58"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tetrametric \"\>", "\[InvisibleSpace]", 
   RowBox[{"Tetra\[Eta]\[Dagger]", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tetrametric ", 
   $CellContext`Tetra\[Eta]\[Dagger][-$CellContext`\[Alpha], -$CellContext`\
\[Beta], -$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.99131888679257*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"98835654-1bf7-4809-ba0e-a5ef64506144"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"covariant derivative \"\>", "\[InvisibleSpace]", 
   
   RowBox[{"CD", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "covariant derivative ", 
   $CellContext`CD[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.9913188867933273`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"33a24ce9-09a7-455a-a4be-777b2a0c0f4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TorsionCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.99131888680785*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"9911dc37-eddb-48f0-808f-44fc70005ef0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ChristoffelCD", "[", 
    RowBox[{"\[Alpha]", ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelCD[$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.9913188868089323`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5cc04da0-f9b1-4ef9-9841-88de21184145"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Riemann tensor ", 
   $CellContext`RiemannCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886809616*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"8b7c2866-b758-4f79-b19c-46749347c588"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric Ricci tensor ", 
   $CellContext`RicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], ". ", 
   ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886810217*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"7ba03ff9-0bfb-478f-8e4f-f85e3b6f20b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Ricci scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciScalarCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Ricci scalar ", 
   $CellContext`RicciScalarCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886823567*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"b6d48c08-9940-49e5-9080-0f80d4457f9e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Einstein tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"EinsteinCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Einstein tensor ", 
   $CellContext`EinsteinCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.9913188868359118`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"d1eb7017-3158-41ef-97f7-9922ff3822c1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Weyl tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"WeylCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}], ",", 
     RowBox[{"-", "\[Gamma]"}], ",", 
     RowBox[{"-", "\[Delta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "Weyl tensor ", 
   $CellContext`WeylCD[-$CellContext`\[Alpha], -$CellContext`\[Beta], \
-$CellContext`\[Gamma], -$CellContext`\[Delta]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886854068*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"15c5765c-934c-4aca-9c56-efcc38ab1d47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric TFRicci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TFRicciCD", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "symmetric TFRicci tensor ", 
   $CellContext`TFRicciCD[-$CellContext`\[Alpha], -$CellContext`\[Beta]], 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886915255*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"13f43a99-3ec5-47ac-9d30-b58b7dd9fd89"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"Kretschmann scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"KretschmannCD", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "Kretschmann scalar ", 
   $CellContext`KretschmannCD[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.9913188869285927`*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"fb951cdf-25e7-456d-aa36-a1868430f0f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RiemannToWeylRules for dim \"\>", "\[InvisibleSpace]",
    "4"}],
  SequenceForm["** DefCovD: Computing RiemannToWeylRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318886930229*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"a638d3da-cd0e-443c-b705-a652c394cd43"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RicciToTFRicci for dim \"\>", "\[InvisibleSpace]",
    "4"}],
  SequenceForm["** DefCovD: Computing RicciToTFRicci for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318887441354*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"40fe15fd-27eb-48df-81d8-4c6d2bad9ac9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** DefCovD: Computing RicciToEinsteinRules for dim \"\>", "\[InvisibleSpace]",
    "4"}],
  SequenceForm["** DefCovD: Computing RicciToEinsteinRules for dim ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318887456023*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"5ba6c28d-862a-491a-836a-19858c5aca96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Eta]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"     Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Eta][], ". ", "     Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.98658180334977*^9, 3.986582211537759*^9, 
  3.9865826775488167`*^9, 3.986583190793496*^9, 3.9865838210765676`*^9, 
  3.986584027815771*^9, 3.9865850030287857`*^9, 3.986585128606765*^9, 
  3.986585399616115*^9, 3.986586099704582*^9, 3.986587534130513*^9, 
  3.986587831499539*^9, 3.986647684663805*^9, 3.9866485645425577`*^9, 
  3.986648960834296*^9, 3.986649014761634*^9, 3.986649128052635*^9, 
  3.986649398669962*^9, 3.986663158784239*^9, 3.9866653809664717`*^9, 
  3.986665891126277*^9, 3.986666336007695*^9, 3.986669614595105*^9, 
  3.986726717666828*^9, 3.986727892984334*^9, 3.986730288188027*^9, 
  3.9867488850078773`*^9, 3.9867490320681868`*^9, 3.98681251428052*^9, 
  3.991318887482731*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"764f251d-6a4f-4095-8998-ce7ebae704e2"]
}, Open  ]]
}, Open  ]],

Cell["\<\
At this point, we have a metric defined on four-dimensional Minkowski \
spacetime. The spherical sector is treated in a completely abstract manner, \
but currently so is the 2-Minkowski factor. We will next introduce Bondi \
coordinates on the 2-Minkowski factor.\
\>", "Text",
 CellChangeTimes->{{3.986581909373734*^9, 
  3.986581954404381*^9}},ExpressionUUID->"34c20169-d659-4498-a3a7-\
bbc0b9eb4ebf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1.4 Bondi Coordinates", "Section",
 CellChangeTimes->{{3.986581965473599*^9, 3.9865819677337923`*^9}, {
  3.9867489608148603`*^9, 
  3.986748968764554*^9}},ExpressionUUID->"45500879-0131-4104-9363-\
486bb79fe0e0"],

Cell["\<\
Let us define the Bondi coordinates in 2-Minkowski spacetime.\
\>", "Text",
 CellChangeTimes->{{3.9865820098058968`*^9, 
  3.9865820206318617`*^9}},ExpressionUUID->"092f47ed-296f-4c18-9470-\
d7186e51f4a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefChart", "[", 
  RowBox[{"Bondi2", ",", "M2", ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"u", "[", "]"}], ",", 
     RowBox[{"r", "[", "]"}]}], "}"}], ",", 
   RowBox[{"ChartColor", "->", "StandardRed"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.986581997492737*^9, 3.986582033477377*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"3313f876-364e-466a-b83b-aa47d35223ec"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefChart", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"chart \"\>", "\[InvisibleSpace]", "Bondi2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefChart, ": Defining ", "chart ", $CellContext`Bondi2, 
   ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887575596*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"45ef265c-fa60-4dce-b42f-323ae513cd96"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"coordinate scalar \"\>", "\[InvisibleSpace]", 
   RowBox[{"u", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "coordinate scalar ", 
   $CellContext`u[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887576728*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"4f987db8-f3ae-49db-8c09-ff57fa2b4187"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping \"\>", "\[InvisibleSpace]", "Bondi2", 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "mapping ", $CellContext`Bondi2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.99131888760109*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"9f2c44cb-0840-4ac9-a5c5-c82032afde51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefMapping", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"inverse mapping \"\>", "\[InvisibleSpace]", 
   "iBondi2", "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefMapping, ": Defining ", 
   "inverse mapping ", $CellContext`iBondi2, ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887603588*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"f63243d2-74a3-4295-a735-3590beeb779a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"diBondi2", "[", 
    RowBox[{
     RowBox[{"-", "\[FormalA]"}], ",", "iBondi2a"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`diBondi2[-\[FormalA], $CellContext`iBondi2a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887624734*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"3bbfe15b-c222-48d7-a401-cb11fbe99165"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"mapping differential tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"dBondi2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", "Bondi2\[FormalA]"}], "]"}], 
   "\[InvisibleSpace]", "\<\". \"\>", "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "mapping differential tensor ", 
   $CellContext`dBondi2[-$CellContext`a, $CellContext`Bondi2\[FormalA]], ". ",
    ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887635137*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"366789dd-469e-45ff-a952-05a8f952fefe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefBasis", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"basis \"\>", "\[InvisibleSpace]", "Bondi2", 
   "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"Coordinated basis.\"\>"}],
  SequenceForm[
  "** ", xAct`xCoba`DefBasis, ": Defining ", "basis ", $CellContext`Bondi2, 
   ". ", "Coordinated basis."],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887659738*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"0138e5db-0912-4cd2-8da2-be0bda5c40c4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefCovD", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"parallel derivative \"\>", "\[InvisibleSpace]", 
   RowBox[{"PDBondi2", "[", 
    RowBox[{"-", "a"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefCovD, ": Defining ", "parallel derivative ", 
   $CellContext`PDBondi2[-$CellContext`a], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.9913188876609783`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"ca610adc-8396-48f8-bee1-a34e895b8edd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing torsion tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"TorsionPDBondi2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing torsion tensor ", 
   $CellContext`TorsionPDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887674416*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"84a3ab3d-aae0-47b6-94ce-65080acb136d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"symmetric Christoffel tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"ChristoffelPDBondi2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", 
   "symmetric Christoffel tensor ", 
   $CellContext`ChristoffelPDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887675646*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"5e4b4880-04ff-4693-bb20-62176ea7c55d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Riemann tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RiemannPDBondi2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}], ",", "d"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>",
    "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Riemann tensor ", 
   $CellContext`RiemannPDBondi2[-$CellContext`a, -$CellContext`b, \
-$CellContext`c, $CellContext`d], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887676449*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"fe5647a9-0457-4f41-97b6-594396fb2c23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"vanishing Ricci tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"RicciPDBondi2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "vanishing Ricci tensor ", 
   $CellContext`RicciPDBondi2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887677202*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"c3416772-10fb-4cc6-a591-12e35c793deb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric +1 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"etaUpBondi2", "[", 
    RowBox[{"a", ",", "b"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric +1 density ", 
   $CellContext`etaUpBondi2[$CellContext`a, $CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.991318887677894*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"4d156805-bf59-4927-9f43-6bbeb3820d0a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"antisymmetric -1 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"etaDownBondi2", "[", 
    RowBox[{
     RowBox[{"-", "a"}], ",", 
     RowBox[{"-", "b"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "antisymmetric -1 density ", 
   $CellContext`etaDownBondi2[-$CellContext`a, -$CellContext`b], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9865820351445847`*^9, 3.986582212412547*^9, 
  3.98658267838791*^9, 3.986583191053141*^9, 3.986583821917507*^9, 
  3.9865840286760683`*^9, 3.986585006507804*^9, 3.9865851288623743`*^9, 
  3.986585399946954*^9, 3.9865861035152607`*^9, 3.986587534984563*^9, 
  3.986587832391149*^9, 3.9866476853448143`*^9, 3.986648565264276*^9, 
  3.986648961194191*^9, 3.986649015613748*^9, 3.986649128389267*^9, 
  3.986649399040283*^9, 3.986663159193747*^9, 3.986665384572298*^9, 
  3.986665891962673*^9, 3.986666336717708*^9, 3.986669615045776*^9, 
  3.986726717970171*^9, 3.986727893754117*^9, 3.9867302889068003`*^9, 
  3.9867488858376493`*^9, 3.9867490328044252`*^9, 3.986812515067774*^9, 
  3.9913188876785192`*^9},
 CellLabel->
  "During evaluation of \
In[18]:=",ExpressionUUID->"25aa4f72-de13-4e08-ae1f-d467f78d1e9d"]
}, Open  ]]
}, Open  ]],

Cell["\<\
Now the coordinate chart exists, but the metric components have not been \
assigned yet. They are\
\>", "Text",
 CellChangeTimes->{{3.98658204588478*^9, 
  3.9865820622849207`*^9}},ExpressionUUID->"87463dec-9db5-4750-9637-\
bf3ede230efb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MetricInBasis", "[", 
  RowBox[{"\[Eta]2", ",", 
   RowBox[{"-", "Bondi2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.986582063928494*^9, 3.9865820783402643`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"a50584d0-b782-4d09-8caf-504b51ef2a1e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added independent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {" ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", 
    RowBox[{"-", "1"}]}], "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]",
    "\[Eta]2"}],
  SequenceForm[
  "Added independent rule ", $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> -1, " for tensor ", $CellContext`\[Eta]2],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582081167699*^9, 3.986582212558093*^9, 
  3.9865826785847397`*^9, 3.9865831912184353`*^9, 3.986583822045295*^9, 
  3.9865840288350687`*^9, 3.986585006818769*^9, 3.98658512898528*^9, 
  3.9865854000859203`*^9, 3.986586103830435*^9, 3.9865875351092997`*^9, 
  3.986587832513516*^9, 3.98664768546472*^9, 3.986648565397393*^9, 
  3.9866489613261223`*^9, 3.986649015767178*^9, 3.986649128506508*^9, 
  3.986649399255519*^9, 3.986663159302655*^9, 3.986665384907847*^9, 
  3.9866658920992804`*^9, 3.986666336855983*^9, 3.9866696153631372`*^9, 
  3.986726718100389*^9, 3.986727893878989*^9, 3.986730289047518*^9, 
  3.986748885976565*^9, 3.9867490329220953`*^9, 3.986812515201356*^9, 
  3.991318887697006*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"c1e603aa-474e-443f-9b71-402af3521ec9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added independent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {" ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", 
    RowBox[{"-", "1"}]}], "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]",
    "\[Eta]2"}],
  SequenceForm[
  "Added independent rule ", $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> -1, " for tensor ", $CellContext`\[Eta]2],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582081167699*^9, 3.986582212558093*^9, 
  3.9865826785847397`*^9, 3.9865831912184353`*^9, 3.986583822045295*^9, 
  3.9865840288350687`*^9, 3.986585006818769*^9, 3.98658512898528*^9, 
  3.9865854000859203`*^9, 3.986586103830435*^9, 3.9865875351092997`*^9, 
  3.986587832513516*^9, 3.98664768546472*^9, 3.986648565397393*^9, 
  3.9866489613261223`*^9, 3.986649015767178*^9, 3.986649128506508*^9, 
  3.986649399255519*^9, 3.986663159302655*^9, 3.986665384907847*^9, 
  3.9866658920992804`*^9, 3.986666336855983*^9, 3.9866696153631372`*^9, 
  3.986726718100389*^9, 3.986727893878989*^9, 3.986730289047518*^9, 
  3.986748885976565*^9, 3.9867490329220953`*^9, 3.986812515201356*^9, 
  3.991318887712289*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"0bf2f5a7-96d2-406a-a325-b8aec837a392"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {" ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {" ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}],
     Editable->False]}], "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]",
    "\[Eta]2"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> $CellContext`\[Eta]2[{
     0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}], 
   " for tensor ", $CellContext`\[Eta]2],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582081167699*^9, 3.986582212558093*^9, 
  3.9865826785847397`*^9, 3.9865831912184353`*^9, 3.986583822045295*^9, 
  3.9865840288350687`*^9, 3.986585006818769*^9, 3.98658512898528*^9, 
  3.9865854000859203`*^9, 3.986586103830435*^9, 3.9865875351092997`*^9, 
  3.986587832513516*^9, 3.98664768546472*^9, 3.986648565397393*^9, 
  3.9866489613261223`*^9, 3.986649015767178*^9, 3.986649128506508*^9, 
  3.986649399255519*^9, 3.986663159302655*^9, 3.986665384907847*^9, 
  3.9866658920992804`*^9, 3.986666336855983*^9, 3.9866696153631372`*^9, 
  3.986726718100389*^9, 3.986727893878989*^9, 3.986730289047518*^9, 
  3.986748885976565*^9, 3.9867490329220953`*^9, 3.986812515201356*^9, 
  3.991318887729639*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"cd66e60b-910d-4ac0-9b46-1d79bae3fee4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added independent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {" ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "\[Eta]2"}],
  SequenceForm[
  "Added independent rule ", $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> 0, " for tensor ", $CellContext`\[Eta]2],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582081167699*^9, 3.986582212558093*^9, 
  3.9865826785847397`*^9, 3.9865831912184353`*^9, 3.986583822045295*^9, 
  3.9865840288350687`*^9, 3.986585006818769*^9, 3.98658512898528*^9, 
  3.9865854000859203`*^9, 3.986586103830435*^9, 3.9865875351092997`*^9, 
  3.986587832513516*^9, 3.98664768546472*^9, 3.986648565397393*^9, 
  3.9866489613261223`*^9, 3.986649015767178*^9, 3.986649128506508*^9, 
  3.986649399255519*^9, 3.986663159302655*^9, 3.986665384907847*^9, 
  3.9866658920992804`*^9, 3.986666336855983*^9, 3.9866696153631372`*^9, 
  3.986726718100389*^9, 3.986727893878989*^9, 3.986730289047518*^9, 
  3.986748885976565*^9, 3.9867490329220953`*^9, 3.986812515201356*^9, 
  3.991318887750332*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"2ebd92c3-3913-46a5-a905-14d557fb8c06"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
        0, -$CellContext`Bondi2}],
       Editable->False], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{0, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False], "\[Rule]", 
      RowBox[{"-", "1"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
        0, -$CellContext`Bondi2}],
       Editable->False], "\[Rule]", 
      RowBox[{"-", "1"}]}], ",", 
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{1, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False], "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.986582081237438*^9, 3.9865822126425247`*^9, 
  3.98658267868608*^9, 3.986583191274803*^9, 3.986583822133686*^9, 
  3.9865840289179583`*^9, 3.986585006905919*^9, 3.98658512909065*^9, 
  3.986585400168189*^9, 3.9865861039105463`*^9, 3.986587535190241*^9, 
  3.986587832601049*^9, 3.986647685531657*^9, 3.98664856549897*^9, 
  3.986648961463956*^9, 3.986649015947239*^9, 3.98664912859013*^9, 
  3.986649399512857*^9, 3.986663159395906*^9, 3.98666538500143*^9, 
  3.986665892210622*^9, 3.986666336970237*^9, 3.986669615490426*^9, 
  3.9867267181743183`*^9, 3.9867278940058126`*^9, 3.986730289140339*^9, 
  3.986748886045301*^9, 3.986749033023271*^9, 3.986812515293765*^9, 
  3.9913188877709713`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"5c98f356-6b70-48c2-bead-f87b523bff9d"]
}, Open  ]],

Cell["\<\
Notice components and indices in the Bondi coordinate chart will show up in \
\>", "Text",
 CellChangeTimes->{{3.986584774351125*^9, 
  3.986584788868182*^9}},ExpressionUUID->"aa859fac-676e-4c12-8c9c-\
65ba47f84440"],

Cell[CellGroupData[{

Cell[BoxData["StandardRed"], "Input",
 CellLabel->"In[20]:=",ExpressionUUID->"9039599a-899b-4c89-949d-083f7af04f0f"],

Cell[BoxData[
 TemplateBox[<|"color" -> RGBColor[0.93, 0.27, 0.27]|>,
  "RGBColorSwatchTemplate"]], "Output",
 CellChangeTimes->{3.9865847911608763`*^9, 3.986585006939579*^9, 
  3.986585129142049*^9, 3.9865854002056427`*^9, 3.986586103947274*^9, 
  3.9865875352223988`*^9, 3.9865878326320333`*^9, 3.9866476855641403`*^9, 
  3.9866485655286703`*^9, 3.9866489615088463`*^9, 3.9866490159958487`*^9, 
  3.986649128623693*^9, 3.9866493997074413`*^9, 3.9866631594370213`*^9, 
  3.986665385042861*^9, 3.9866658922632523`*^9, 3.9866663370016737`*^9, 
  3.9866696155672827`*^9, 3.9867267182104883`*^9, 3.9867278940627527`*^9, 
  3.986730289186781*^9, 3.9867488860858994`*^9, 3.986749033057274*^9, 
  3.98681251534769*^9, 3.9913188878160887`*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"b60bc160-dae3-4976-8023-a5b81dfbf674"]
}, Open  ]],

Cell["\<\
Let us compute the relevant tensors associated to this metric.\
\>", "Text",
 CellChangeTimes->{{3.986582130878471*^9, 
  3.9865821400831537`*^9}},ExpressionUUID->"9ceb5ed4-cc07-456f-861b-\
1a59ae5dd647"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"MetricCompute", "[", 
   RowBox[{"\[Eta]2", ",", "Bondi2", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\"\<Metric\>\"", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"\"\<Metric\>\"", "[", 
       RowBox[{"1", ",", "1"}], "]"}], ",", 
      RowBox[{"\"\<DetMetric\>\"", "[", "]"}], ",", 
      RowBox[{"\"\<DMetric\>\"", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"\"\<DDMetric\>\"", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"\"\<Christoffel\>\"", "[", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], ",", 
      RowBox[{"\"\<Christoffel\>\"", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], "}"}]}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"we", " ", 
     RowBox[{"don", "'"}], "t", " ", "need", " ", "to", " ", "compute", " ", 
     "curvatures", " ", "explicitly"}], ",", " ", 
    RowBox[{
    "since", " ", "they", " ", "all", " ", "vanish", " ", "for", " ", "a", " ",
      "flat", " ", "metric"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.986582107791685*^9, 3.986582147858172*^9}, {
   3.986582185244718*^9, 3.986582189291594*^9}, {3.9865822887821198`*^9, 
   3.986582315126788*^9}, {3.986582520778624*^9, 3.9865825477155523`*^9}, {
   3.986582645475717*^9, 3.986582657244918*^9}, {3.9865850339876003`*^9, 
   3.986585106839822*^9}, 3.986585316929009*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"e456b63e-60d2-45b5-84ad-8fb8189ecf9d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"weight +2 density \"\>", "\[InvisibleSpace]", 
   RowBox[{"Det\[Eta]2Bondi2", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"     Determinant.\"\>"}],
  SequenceForm[
  "** ", xAct`xTensor`DefTensor, ": Defining ", "weight +2 density ", 
   $CellContext`Det\[Eta]2Bondi2[], ". ", "     Determinant."],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582678733514*^9, 3.986583191292205*^9, 
  3.986583822158512*^9, 3.98658402894145*^9, 3.9865850069666433`*^9, 
  3.986585129261326*^9, 3.9865854002246323`*^9, 3.986586103980698*^9, 
  3.986587535243998*^9, 3.986587832660406*^9, 3.9866476855883512`*^9, 
  3.986648565557673*^9, 3.9866489615595207`*^9, 3.9866490160428247`*^9, 
  3.986649128647603*^9, 3.986649399787512*^9, 3.9866631594585657`*^9, 
  3.986665385065691*^9, 3.9866658922970877`*^9, 3.986666337028614*^9, 
  3.986669615620159*^9, 3.986726718233004*^9, 3.9867278941021843`*^9, 
  3.986730289224872*^9, 3.986748886105575*^9, 3.986749033083951*^9, 
  3.986812515378709*^9, 3.9913188878333607`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6cdb19fc-50c4-4299-a0cd-16a85c5b069b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Christoffelcd2PDBondi2", "[", 
    RowBox[{"a", ",", 
     RowBox[{"-", "b"}], ",", 
     RowBox[{"-", "c"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Christoffelcd2PDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986582678733514*^9, 3.986583191292205*^9, 
  3.986583822158512*^9, 3.98658402894145*^9, 3.9865850069666433`*^9, 
  3.986585129261326*^9, 3.9865854002246323`*^9, 3.986586103980698*^9, 
  3.986587535243998*^9, 3.986587832660406*^9, 3.9866476855883512`*^9, 
  3.986648565557673*^9, 3.9866489615595207`*^9, 3.9866490160428247`*^9, 
  3.986649128647603*^9, 3.986649399787512*^9, 3.9866631594585657`*^9, 
  3.986665385065691*^9, 3.9866658922970877`*^9, 3.986666337028614*^9, 
  3.986669615620159*^9, 3.986726718233004*^9, 3.9867278941021843`*^9, 
  3.986730289224872*^9, 3.986748886105575*^9, 3.986749033083951*^9, 
  3.986812515378709*^9, 3.991318887858768*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4d815640-2542-4cd7-8ad4-414c25b8d838"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "We need to ensure that the basis elements in the 2-sphere do not have \
components in the ",
 Cell[BoxData[
  FormBox["Bondi2", TraditionalForm]],ExpressionUUID->
  "5b2a7997-8c35-48ed-8b2e-b6e0f627764c"],
 " chart (which only covers the 2-Minkowski factor). This can be done with \
(",
 ButtonBox["Stein 2018",
  BaseStyle->"Hyperlink",
  ButtonData->"Stein2018CalculateCCESystem"],
 ")"
}], "Text",
 CellChangeTimes->{{3.986666151993622*^9, 3.9866662152174892`*^9}, {
  3.986748976469597*^9, 
  3.986748977760351*^9}},ExpressionUUID->"687a394a-ae1f-4151-8353-\
6cf207597263"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Unprotect", "[", "Basis", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Basis", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"a_", "?", "TangentS2`Q"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"_", ",", "Bondi2"}], "}"}]}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Basis", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"_", ",", 
       RowBox[{"-", "Bondi2"}]}], "}"}], ",", 
     RowBox[{"a_", "?", "TangentS2`Q"}]}], "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Protect", "[", "Basis", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.986666216249385*^9, 3.9866662296273537`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8a39ae02-2648-4cbe-aad3-19bbaba1d951"],

Cell[TextData[{
 "Last, we define some pretty printing properties (",
 ButtonBox["Stein 2018",
  BaseStyle->"Hyperlink",
  ButtonData->"Stein2018CalculateCCESystem"],
 ")."
}], "Text",
 CellChangeTimes->{{3.986585323257309*^9, 3.9865853290938787`*^9}, {
  3.986748994292672*^9, 
  3.986748995016664*^9}},ExpressionUUID->"986d3b4e-bd62-40f5-8811-\
2d0e7cbde6ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xTensorFormStop", "[", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FormatBasis", "[", 
   RowBox[{
    RowBox[{"PDBondi2", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "Bondi2"}]}], "}"}], "]"}], 
    ",", "\"\<\!\(\*SubscriptBox[\(\[PartialD]\), \(u\)]\)\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"FormatBasis", "[", 
   RowBox[{
    RowBox[{"PDBondi2", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "Bondi2"}]}], "}"}], "]"}], 
    ",", "\"\<\!\(\*SubscriptBox[\(\[PartialD]\), \(r\)]\)\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"FormatBasis", "[", 
   RowBox[{
    RowBox[{"PD", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "Bondi2"}]}], "}"}], "]"}], 
    ",", "\"\<\!\(\*SubscriptBox[\(\[PartialD]\), \(u\)]\)\>\""}], "]"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"FormatBasis", "[", 
   RowBox[{
    RowBox[{"PD", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "Bondi2"}]}], "}"}], "]"}], 
    ",", "\"\<\!\(\*SubscriptBox[\(\[PartialD]\), \(r\)]\)\>\""}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xTensorFormStart", "[", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.9865853301325207`*^9, 3.986585366519041*^9}, {
  3.986585574793025*^9, 3.9865855788189173`*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"b494c342-75c7-4911-a4d7-2ece93f53b54"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Scalar Wave Equation in Bondi Coordinates", "Chapter",
 CellChangeTimes->{{3.986727971543098*^9, 
  3.98672798135744*^9}},ExpressionUUID->"c5eb969a-f355-4397-b8b3-\
918cd3dfc2b7"],

Cell["\<\
As a first application, let us consider the wave equation for a scalar field \
in Bondi coordinates. The scalar field is defined by\
\>", "Text",
 CellChangeTimes->{{3.986727983142712*^9, 
  3.986728000540558*^9}},ExpressionUUID->"99c5b56c-61a2-4b5d-8b8f-\
08cf4dc89355"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", "[", "]"}], ",", "M4"}], "]"}]], "Input",
 CellChangeTimes->{{3.98672800521058*^9, 3.9867280260346127`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"1f13e6df-c9fe-414e-9b48-71b766f83968"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"\[Lambda]", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`\[Lambda][], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986730289322047*^9, 3.986748886208785*^9, 
  3.986749033168024*^9, 3.986812515508294*^9, 3.991318887919752*^9},
 CellLabel->
  "During evaluation of \
In[32]:=",ExpressionUUID->"66b9487b-a05f-4c02-a480-5d3d6ced975a"]
}, Open  ]],

Cell[TextData[{
 "While this is not strictly necessary, let us also add a source term ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "912a0473-13d0-45dd-9f66-5a48381cad36"],
 ". "
}], "Text",
 CellChangeTimes->{{3.98672802811026*^9, 
  3.986728039874035*^9}},ExpressionUUID->"c8e71a23-b880-41f7-8ccf-\
4a26ceeea5e1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"s", "[", "]"}], ",", "M4"}], "]"}]], "Input",
 CellChangeTimes->{{3.986728045111225*^9, 3.986728045161498*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"14d8c4bb-c24a-4ccf-b012-62ac04dd05cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"s", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`s[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.9867280983390408`*^9, 3.986730289366873*^9, 
  3.98674888623988*^9, 3.986749033197425*^9, 3.986812515541148*^9, 
  3.991318887946437*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"7b203687-ecae-42f5-88e3-17d94c84e3c0"]
}, Open  ]],

Cell["\<\
We can now write the left and right-hand sides of the wave equation as\
\>", "Text",
 CellChangeTimes->{{3.9867280546830463`*^9, 
  3.9867280717842693`*^9}},ExpressionUUID->"ede56a54-95c9-4d62-9e53-\
c10b4e28eab2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[Eta]", "[", 
     RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}]}], 
   RowBox[{
    RowBox[{"CD", "[", 
     RowBox[{"-", "\[Mu]"}], "]"}], "[", 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "[", 
     RowBox[{"\[Lambda]", "[", "]"}], "]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"eomRHS", "=", 
  RowBox[{"s", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"eomLHS", "==", "eomRHS"}]}], "Input",
 CellChangeTimes->{{3.986728072811245*^9, 3.986728092299168*^9}, 
   3.986728821506536*^9, {3.98675027026612*^9, 3.986750273856291*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"a74215cc-49b6-4ce2-875d-b4723f78c150"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"\[Mu]", "\[Nu]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`\[Mu], $CellContext`\[Nu]],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Nu]"], 
     SubscriptBox["\[Del]", "\[Mu]"], "\[Lambda]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Nu]][
    $CellContext`CD[-$CellContext`\[Mu]][
     $CellContext`\[Lambda][]]],
   Editable->False]}]], "Output",
 CellChangeTimes->{{3.986728093370874*^9, 3.986728099958294*^9}, 
   3.986728822765627*^9, 3.986730289415073*^9, 3.986748886273796*^9, 
   3.986749033229691*^9, 3.986812515575617*^9, 3.9913188879797792`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"aed75d49-2262-4ea6-9283-c9b5bcc70540"],

Cell[BoxData[
 InterpretationBox[
  StyleBox["s",
   ShowAutoStyles->False,
   AutoSpacing->False],
  $CellContext`s[],
  Editable->False]], "Output",
 CellChangeTimes->{{3.986728093370874*^9, 3.986728099958294*^9}, 
   3.986728822765627*^9, 3.986730289415073*^9, 3.986748886273796*^9, 
   3.986749033229691*^9, 3.986812515575617*^9, 3.991318887984612*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"e3c307bc-4cc6-42d1-bcc2-955289c55ef9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Eta]", 
         StyleBox[GridBox[{
            {"\[Mu]", "\[Nu]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta][$CellContext`\[Mu], $CellContext`\[Nu]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Nu]"], 
      SubscriptBox["\[Del]", "\[Mu]"], "\[Lambda]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Nu]][
     $CellContext`CD[-$CellContext`\[Mu]][
      $CellContext`\[Lambda][]]],
    Editable->False]}], "\[Equal]", 
  InterpretationBox[
   StyleBox["s",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`s[],
   Editable->False]}]], "Output",
 CellChangeTimes->{{3.986728093370874*^9, 3.986728099958294*^9}, 
   3.986728822765627*^9, 3.986730289415073*^9, 3.986748886273796*^9, 
   3.986749033229691*^9, 3.986812515575617*^9, 3.991318888006928*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"12a0fd80-bc7b-407e-aa87-bb1d8bbb58df"]
}, Open  ]],

Cell["\<\
We now take several steps to simplify the LHS. First, we expand the dummy \
indices so they run over the 2-Minkowski and 2-sphere factor separately. \
\>", "Text",
 CellChangeTimes->{{3.986728840481234*^9, 
  3.986728888580789*^9}},ExpressionUUID->"d5e67145-c15e-45c2-85c1-\
11726631f320"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", "TraceProductDummy"}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986728855574366*^9, 3.986728860001812*^9}, {
  3.986728890516913*^9, 3.9867288916241083`*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"656460ab-985f-449f-a8dc-3ee4d4915873"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"a", "A"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`a, $CellContext`A],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "A"], 
      SubscriptBox["\[Del]", "a"], "\[Lambda]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`A][
     $CellContext`CD[-$CellContext`a][
      $CellContext`\[Lambda][]]],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "b"], 
      SubscriptBox["\[Del]", "a"], "\[Lambda]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`b][
     $CellContext`CD[-$CellContext`a][
      $CellContext`\[Lambda][]]],
    Editable->False]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"A", "B"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`A, $CellContext`B],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "B"], 
      SubscriptBox["\[Del]", "A"], "\[Lambda]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`B][
     $CellContext`CD[-$CellContext`A][
      $CellContext`\[Lambda][]]],
    Editable->False]}]}]], "Output",
 CellChangeTimes->{3.9867288609341993`*^9, 3.986728893393332*^9, 
  3.986730289565343*^9, 3.986748886316386*^9, 3.986749033271977*^9, 
  3.986812515638606*^9, 3.991318888049097*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"5a8af227-9b93-4257-bf2e-56853736dfdf"]
}, Open  ]],

Cell["\<\
Notice the metric appears with explicit indices in each of the two factors. \
We know the metric is a (warped) product metric, and thus we can simplify it \
now.\
\>", "Text",
 CellChangeTimes->{{3.986728898569818*^9, 
  3.986728923878796*^9}},ExpressionUUID->"c6b8ab33-b09c-4271-81b2-\
dff230dd93dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{
     RowBox[{"ExpandProductMetric", "[", 
      RowBox[{"#", ",", "\[Eta]"}], "]"}], "&"}]}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986728930808319*^9, 3.986728943038931*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"64ef3da8-99ad-4c31-a538-73e112c54d13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"2", " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {" ", 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {"b", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Basis[-$CellContext`b, {1, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          UnderscriptBox[
           OverscriptBox["\[Del]", "2"], "0"], "a"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cd2[-$CellContext`a][
        $CellContext`\[Lambda][]],
       Editable->False], ")"}]}], 
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False]]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        UnderscriptBox[
         OverscriptBox["\[Del]", "2"], "0"], "b"], 
       SubscriptBox[
        UnderscriptBox[
         OverscriptBox["\[Del]", "2"], "0"], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`cd2[-$CellContext`b][
      $CellContext`cd2[-$CellContext`a][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Gamma]", 
         StyleBox[GridBox[{
            {"A", "B"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "B"], 
        SubscriptBox["D", "A"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`cds[-$CellContext`B][
       $CellContext`cds[-$CellContext`A][
        $CellContext`\[Lambda][]]],
      Editable->False], ")"}]}], 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False], "2"]]}]], "Output",
 CellChangeTimes->{{3.986728933701825*^9, 3.986728946405521*^9}, 
   3.9867302896552477`*^9, 3.986748886372756*^9, 3.986749033337208*^9, 
   3.986812515704705*^9, 3.991318888103157*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"55f5bc48-37a7-46a1-96b1-6d1fe5787adc"]
}, Open  ]],

Cell["\<\
We now see several derivative operators in the 2-Minkowski factor, which we \
want to simplify in terms of Bondi coordinates (the derivatives on the sphere \
will be kept abstract). Let us then trade the covariant derivatives on \
2-Minkowski for partial derivatives.\
\>", "Text",
 CellChangeTimes->{{3.9867289481082573`*^9, 
  3.986729006136731*^9}},ExpressionUUID->"fae29404-00d9-447d-ac8e-\
398f00251a3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"#", ",", "cd2", ",", "PDBondi2"}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986729011015347*^9, 3.986729015289722*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"39abf29b-5cae-431d-9cef-5786a488fdec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"e", 
         StyleBox[GridBox[{
            {" ", 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Basis[-$CellContext`b, {1, $CellContext`Bondi2}],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {"a", "b"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox["\[ScriptCapitalD]",
          FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[-$CellContext`a][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        RowBox[{"\[CapitalGamma]", "[", 
         RowBox[{
          UnderscriptBox[
           OverscriptBox["\[Del]", "2"], "0"], ",", 
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]]}], "]"}], 
        StyleBox[GridBox[{
           {"a", " ", " "},
           {" ", "b", "c"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`Christoffelcd2PDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"b", "c"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`b, $CellContext`c],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`a][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], 
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`b][
      $CellContext`PDBondi2[-$CellContext`a][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.986729016320634*^9, 3.9867302897194366`*^9, 
  3.9867488864155912`*^9, 3.986749033381761*^9, 3.986812515749745*^9, 
  3.99131888814163*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"1022463b-c83c-4948-aa92-58c630a60bd2"]
}, Open  ]],

Cell["\<\
Naturally, getting rid of the covariant derivatives means introducing \
Christoffel symbols. Let us replace them with derivatives of the metric.\
\>", "Text",
 CellChangeTimes->{{3.986729023156444*^9, 
  3.986729047945784*^9}},ExpressionUUID->"3ade7187-767c-431a-954d-\
1ebcfff7ddb8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", "ChristoffelToGradMetric"}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.9867290531739683`*^9, 3.986729056795315*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e28ddda4-61be-4f81-836f-54b43b983bcf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"e", 
         StyleBox[GridBox[{
            {" ", 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]},
            {"b", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Basis[-$CellContext`b, {1, $CellContext`Bondi2}],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {"a", "b"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox["\[ScriptCapitalD]",
          FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[-$CellContext`a][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`a][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"c", "d"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`b][
      $CellContext`\[Eta]2[-$CellContext`c, -$CellContext`d]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], 
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`b][
      $CellContext`PDBondi2[-$CellContext`a][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"a", "b"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {"c", "d"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "a"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`a][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], "d"], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {"b", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[-$CellContext`d][
      $CellContext`\[Eta]2[-$CellContext`b, -$CellContext`c]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.986729057620491*^9, 3.9867302897953157`*^9, 
  3.98674888647607*^9, 3.986749033447022*^9, 3.9868125158130503`*^9, 
  3.991318888202176*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"dc9075dd-9f90-4d1b-a907-7b39d40b4a81"]
}, Open  ]],

Cell["\<\
At this point, the expression is as expanded as it can be. We now only need \
to write all objects defined on the 2-Minkowski factor in terms of the \
coordinates we introduced earlier.\
\>", "Text",
 CellChangeTimes->{{3.9867290667748823`*^9, 
  3.9867290989543543`*^9}},ExpressionUUID->"ab291de1-3646-4e4c-93b3-\
74bee9baf465"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986729104192604*^9, 3.98672910765552*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"90c5beb0-1c2f-4a19-bf0a-901d3725d6b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"e", 
         StyleBox[GridBox[{
            {" ", 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]},
            {
             StyleBox["b",
              FontColor->RGBColor[0.93, 0.27, 0.27]], " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     xAct`xTensor`Basis[{-$CellContext`b, -$CellContext`Bondi2}, {
      1, $CellContext`Bondi2}],
     Editable->False], " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {
             StyleBox["a",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["b",
              FontColor->RGBColor[0.93, 0.27, 0.27]]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox["\[ScriptCapitalD]",
          FontColor->RGBColor[0.93, 0.27, 0.27]], 
         StyleBox["a",
          FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["c",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["d",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["b",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
      $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["b",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], 
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
      $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["c",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["d",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["d",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
      $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.986729113354761*^9, 3.9867302898638573`*^9, 
  3.986748886529077*^9, 3.986749033528607*^9, 3.986812515877349*^9, 
  3.9913188882640533`*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"138e6262-d8f5-47dc-87a3-041cd91e4826"]
}, Open  ]],

Cell["Now contract the basis elements.", "Text",
 CellChangeTimes->{{3.986729118863954*^9, 
  3.9867291475546303`*^9}},ExpressionUUID->"a58f06fa-1b6f-4b20-ad7d-\
f33768d2a0f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986729129934822*^9, 3.986729133204268*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"d6b49d83-4596-4d7c-8c19-426593ddfbfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {
         OverscriptBox["\[Eta]", "2"], 
         StyleBox[GridBox[{
            {
             StyleBox["a",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, {
      1, $CellContext`Bondi2}],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox[
         StyleBox["\[ScriptCapitalD]",
          FontColor->RGBColor[0.93, 0.27, 0.27]], 
         StyleBox["a",
          FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["c",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["d",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["b",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
      $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
     Editable->False], ")"}]}], "-", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["b",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], 
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
      $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}], "+", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["a",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["b",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[GridBox[{
       {
        OverscriptBox["\[Eta]", "2"], 
        StyleBox[GridBox[{
           {
            StyleBox["c",
             FontColor->RGBColor[0.93, 0.27, 0.27]], 
            StyleBox["d",
             FontColor->RGBColor[0.93, 0.27, 0.27]]},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
    Editable->False], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["a",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`a, -$CellContext`Bondi2}][
      $CellContext`\[Lambda][]],
     Editable->False], ")"}], " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox[
        StyleBox["\[ScriptCapitalD]",
         FontColor->RGBColor[0.93, 0.27, 0.27]], 
        StyleBox["d",
         FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
      $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
     Editable->False], ")"}]}]}]], "Output",
 CellChangeTimes->{3.986729134147791*^9, 3.986730290112793*^9, 
  3.986748886571884*^9, 3.986749033584663*^9, 3.986812515929722*^9, 
  3.991318888305724*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"655fa7db-225d-44f5-8ae7-de3cf4375dbf"]
}, Open  ]],

Cell["\<\
Finally, we compute the traces over the basis components and use the values \
of the metric on the coordinate chart basis.\
\>", "Text",
 CellChangeTimes->{{3.986729149998694*^9, 
  3.986729175389906*^9}},ExpressionUUID->"5ad22995-e52d-4b2a-8e52-\
d55bb3bd24c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eomLHS", "//", "TraceBasisDummy"}], "//", "ToValues"}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986729176981051*^9, 3.9867291807095537`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"5fd86f33-cce1-40c0-9c33-a40f4ce382c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "u"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], 
     SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
    $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
     $CellContext`\[Lambda][]]],
   Editable->False], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[PartialD]", "u"], "\[Lambda]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
    $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
     $CellContext`\[Lambda][]]],
   Editable->False], "-", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
    $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
     $CellContext`\[Lambda][]]],
   Editable->False]}]], "Output",
 CellChangeTimes->{3.986729181616284*^9, 3.986730290177485*^9, 
  3.986748886612747*^9, 3.986749033632112*^9, 3.986812515979437*^9, 
  3.991318888344924*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"a8e8d7b4-8dd4-48d1-a39d-1e87d7a2da88"]
}, Open  ]],

Cell["\<\
Two terms are identical, with partial derivatives appearing in different \
order. We can commute these derivatives and then conclude the simplification\
\>", "Text",
 CellChangeTimes->{{3.986729191522253*^9, 
  3.9867292248168383`*^9}},ExpressionUUID->"3d5a081e-0b90-4488-ae0c-\
31256fc87238"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{
     RowBox[{"CommuteCovDs", "[", 
      RowBox[{"#", ",", "PDBondi2", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "Bondi2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "Bondi2"}]}], "}"}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986729228225748*^9, 3.986729232083562*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"63701d84-483e-44b0-bb20-0671de78fa2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Gamma]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["D", "B"], 
         SubscriptBox["D", "A"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cds[-$CellContext`B][
        $CellContext`cds[-$CellContext`A][
         $CellContext`\[Lambda][]]],
       Editable->False], ")"}]}], 
    SuperscriptBox[
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False], "2"]]}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "u"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "+", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], 
       SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
      $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]]],
     Editable->False], ")"}]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
       $CellContext`\[Lambda][]],
      Editable->False], ")"}]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], 
     SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
    $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
     $CellContext`\[Lambda][]]],
   Editable->False]}]], "Output",
 CellChangeTimes->{3.986729233273244*^9, 3.986730290217976*^9, 
  3.9867488866408567`*^9, 3.986749033670494*^9, 3.986812516113155*^9, 
  3.991318888368308*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"489e7048-6c8e-4155-9755-006368c61974"]
}, Open  ]],

Cell["\<\
A few terms can still be collected by \[OpenCurlyDoubleQuote]undoing\
\[CloseCurlyDoubleQuote] the product rule, but we will not do this in this \
notebook. The final wave equation with a source is \
\>", "Text",
 CellChangeTimes->{{3.9867292395067863`*^9, 
  3.9867292704260073`*^9}},ExpressionUUID->"36053c41-f0cc-4940-aed7-\
bfa6f158ae77"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "==", "eomRHS"}]], "Input",
 CellChangeTimes->{{3.986729272118389*^9, 3.986729275336652*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"81350fac-2795-4661-9c2a-5e6890a947cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], 
          SubscriptBox["D", "A"], "\[Lambda]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`cds[-$CellContext`A][
          $CellContext`\[Lambda][]]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]]}], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "u"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
        $CellContext`\[Lambda][]],
       Editable->False], ")"}]}], 
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False]], "+", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[PartialD]", "u"], 
        SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
       $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
        $CellContext`\[Lambda][]]],
      Editable->False], ")"}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
        $CellContext`\[Lambda][]],
       Editable->False], ")"}]}], 
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False]], "-", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[PartialD]", "r"], 
      SubscriptBox["\[PartialD]", "r"], "\[Lambda]"}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`\[Lambda][]]],
    Editable->False]}], "\[Equal]", 
  InterpretationBox[
   StyleBox["s",
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`s[],
   Editable->False]}]], "Output",
 CellChangeTimes->{3.986729275842136*^9, 3.986730290254897*^9, 
  3.98674888666469*^9, 3.986749033711259*^9, 3.986812516155959*^9, 
  3.991318888393531*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"d7990df2-88e7-44ae-aaef-a7c19f319c64"]
}, Open  ]],

Cell["We thus obtain Eq. (4.31) in the manuscript, for example.", "Text",
 CellChangeTimes->{{3.990209979904983*^9, 
  3.990209993370839*^9}},ExpressionUUID->"0a2f2bab-7ea2-46cc-bc02-\
9ec0727c8050"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4. Maxwell Electrodynamics in Bondi Coordinates", "Chapter",
 CellChangeTimes->{{3.9865828592218857`*^9, 3.986582874104445*^9}, {
   3.986582911370893*^9, 3.986582913594267*^9}, 
   3.986729293525901*^9},ExpressionUUID->"b784915b-d366-490b-aa0c-\
fd662bf3cff1"],

Cell["\<\
We may now use the constructions above to write the Maxwell equations in \
Bondi coordinates. This is particularly convenient for analyses of \
electrodynamics near null infinity. \
\>", "Text",
 CellChangeTimes->{{3.986582881760151*^9, 
  3.9865829296799183`*^9}},ExpressionUUID->"5bca60fd-f1f0-4cec-a4a1-\
45a55063e2bd"],

Cell[CellGroupData[{

Cell["4.1 Field Strength Approach", "Section",
 CellChangeTimes->{{3.986583114155056*^9, 3.986583119146722*^9}, 
   3.9867293795748262`*^9},ExpressionUUID->"9f0514fe-56ba-4071-befc-\
be9911e03eb4"],

Cell[TextData[{
 "Let us first write the Maxwell equations in terms of the Faraday tensor (or \
field strength tensor) ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "649586bb-56d4-4698-a6f0-5f900d78aee7"],
 ". We begin by defining it and the source current ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["j", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ce15f560-f90c-4d0a-9a9a-b7e9d575ab34"],
 "."
}], "Text",
 CellChangeTimes->{{3.986583121154916*^9, 3.986583163318061*^9}, {
  3.986583318354748*^9, 
  3.986583323489099*^9}},ExpressionUUID->"1016b96a-863c-48e2-8322-\
c8195895f4df"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"Faraday", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
   RowBox[{"PrintAs", "->", "\"\<F\>\""}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"source", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], ",", "M4", ",", 
   RowBox[{"PrintAs", "->", "\"\<j\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.986583164962439*^9, 3.986583185713708*^9}, {
  3.986583327981792*^9, 3.986583342516893*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2b600321-dc0a-4537-b765-4d5c62e7ac6e"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Faraday", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Faraday[-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986583191309057*^9, 3.986583345301581*^9, 
  3.9865838221853523`*^9, 3.9865840289671383`*^9, 3.986585006991912*^9, 
  3.986585129355822*^9, 3.986585400269821*^9, 3.986586104042212*^9, 
  3.9865875353019123`*^9, 3.986587832746415*^9, 3.986647685651321*^9, 
  3.986648565625133*^9, 3.986648961654704*^9, 3.986649016121893*^9, 
  3.9866491287006903`*^9, 3.986649399928466*^9, 3.986663159512554*^9, 
  3.986665385114852*^9, 3.986665892359556*^9, 3.986666337119307*^9, 
  3.986669615732257*^9, 3.9867267182854233`*^9, 3.986727894226615*^9, 
  3.986730290284659*^9, 3.986748886687294*^9, 3.9867490338497467`*^9, 
  3.986812516193427*^9, 3.991318888419551*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"88ef30df-1c29-4bde-a26a-c3ddace484b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"source", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`source[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986583191309057*^9, 3.986583345301581*^9, 
  3.9865838221853523`*^9, 3.9865840289671383`*^9, 3.986585006991912*^9, 
  3.986585129355822*^9, 3.986585400269821*^9, 3.986586104042212*^9, 
  3.9865875353019123`*^9, 3.986587832746415*^9, 3.986647685651321*^9, 
  3.986648565625133*^9, 3.986648961654704*^9, 3.986649016121893*^9, 
  3.9866491287006903`*^9, 3.986649399928466*^9, 3.986663159512554*^9, 
  3.986665385114852*^9, 3.986665892359556*^9, 3.986666337119307*^9, 
  3.986669615732257*^9, 3.9867267182854233`*^9, 3.986727894226615*^9, 
  3.986730290284659*^9, 3.986748886687294*^9, 3.9867490338497467`*^9, 
  3.986812516193427*^9, 3.9913188884214993`*^9},
 CellLabel->
  "During evaluation of \
In[46]:=",ExpressionUUID->"9dcd3270-c2c7-4b5a-bb14-949f7248a2bc"]
}, Open  ]]
}, Open  ]],

Cell["The equations of motion are", "Text",
 CellChangeTimes->{{3.986583421218986*^9, 
  3.986583424397703*^9}},ExpressionUUID->"13e31b85-2d45-4228-86d2-\
9ef7586f6039"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eomLHS", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Alpha]"}], "]"}], "[", 
     RowBox[{"Faraday", "[", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], ",", 
       RowBox[{"-", "\[Mu]"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomRHS", "=", 
   RowBox[{"source", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eomLHS", "==", "eomRHS"}]}], "Input",
 CellChangeTimes->{{3.9865832001796837`*^9, 3.986583218917863*^9}, {
  3.9865833486305513`*^9, 3.986583350953662*^9}, {3.986583426287341*^9, 
  3.986583426738372*^9}, {3.98658395458151*^9, 3.98658397361974*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"f6fdd890-617c-4251-879a-b45dc9cef574"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Eta]", 
         StyleBox[GridBox[{
            {"\[Alpha]", "\[Beta]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta][$CellContext`\[Alpha], $CellContext`\[Beta]],
     Editable->False]}], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Alpha]"], GridBox[{
        {"F", 
         StyleBox[GridBox[{
            {" ", " "},
            {"\[Beta]", "\[Mu]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Alpha]][
     $CellContext`Faraday[-$CellContext`\[Beta], -$CellContext`\[Mu]]],
    Editable->False]}], "\[Equal]", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"j", 
       StyleBox[GridBox[{
          {" "},
          {"\[Mu]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`source[-$CellContext`\[Mu]],
   Editable->False]}]], "Output",
 CellChangeTimes->{
  3.986583219582353*^9, 3.986583351556549*^9, 3.986583427389688*^9, 
   3.986583822220688*^9, 3.986583897113118*^9, {3.986583970184333*^9, 
   3.9865839738765182`*^9}, 3.986584029002307*^9, 3.9865841431576757`*^9, {
   3.98658417733317*^9, 3.9865841947337646`*^9}, 3.9865846118506737`*^9, 
   3.986585007023614*^9, 3.986585129382484*^9, 3.986585400293385*^9, 
   3.9865861040687838`*^9, 3.986587535325783*^9, 3.986587832775796*^9, 
   3.986647685675267*^9, 3.9866485656652117`*^9, 3.986648961703635*^9, 
   3.986649016173297*^9, 3.986649128730256*^9, 3.9866494000003242`*^9, 
   3.986663159542272*^9, 3.986665385140498*^9, 3.986665892395453*^9, 
   3.986666337156568*^9, 3.986669615788355*^9, 3.98672671831408*^9, 
   3.986727894279839*^9, 3.986730290330749*^9, 3.986748886712726*^9, 
   3.9867490338987923`*^9, 3.986812516242976*^9, 3.991318888453265*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"549dbc58-663d-4c0c-856f-ede708530cb0"]
}, Open  ]],

Cell["\<\
We now want to expand this expression in terms of Bondi coordinates, or \
abstract tensors defined on the sphere. The process is similar to what we did \
with the scalar field. We need to consider that all indices have values on \
either the 2-Minkowski tangent bundle, or on the 2-sphere tangent bundle. We \
do so by writing\
\>", "Text",
 CellChangeTimes->{{3.986583455635882*^9, 3.986583477370916*^9}, {
  3.986583578613315*^9, 3.986583632986167*^9}, {3.986584037916794*^9, 
  3.986584081407639*^9}, {3.9867293060725937`*^9, 
  3.986729316529792*^9}},ExpressionUUID->"ea83c89c-5b95-4116-8089-\
48cb07815232"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eomLHS", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "->", 
         RowBox[{"IndexList", "[", 
          RowBox[{
           RowBox[{"-", "f"}], ",", 
           RowBox[{"-", "F"}]}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}]}], "\[IndentingNewLine]", 
 RowBox[{"eomRHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eomRHS", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "->", 
         RowBox[{"IndexList", "[", 
          RowBox[{
           RowBox[{"-", "f"}], ",", 
           RowBox[{"-", "F"}]}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}]}]}], "Input",
 CellChangeTimes->{{3.986583479214745*^9, 3.9865835633228693`*^9}, {
  3.986583628475759*^9, 3.986583634702548*^9}, {3.986583980658112*^9, 
  3.986584004725787*^9}, {3.986584127160697*^9, 3.9865841299827642`*^9}, {
  3.986584172251485*^9, 3.9865841923823433`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"4e879636-bf38-4e91-9dc3-fa98cb1e7e92"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "A"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`A],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "a"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "A"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`a][
       $CellContext`Faraday[-$CellContext`f, -$CellContext`A]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "A"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`A],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "A"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`A][
       $CellContext`Faraday[-$CellContext`f, -$CellContext`a]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "b"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`b][
       $CellContext`Faraday[-$CellContext`f, -$CellContext`a]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "B"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "A"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`B][
       $CellContext`Faraday[-$CellContext`f, -$CellContext`A]],
      Editable->False]}]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "A"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`A],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "a"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", "A"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`a][
       $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "A"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`A],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "A"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`A][
       $CellContext`Faraday[-$CellContext`F, -$CellContext`a]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "b"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", "a"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`b][
       $CellContext`Faraday[-$CellContext`F, -$CellContext`a]],
      Editable->False]}], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"\[Eta]", 
          StyleBox[GridBox[{
             {"A", "B"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta][$CellContext`A, $CellContext`B],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "B"], GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", "A"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`B][
       $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
      Editable->False]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.986583528509733*^9, 3.986583563779726*^9, 3.986583635568124*^9, 
   3.986583822255331*^9, {3.986583990056552*^9, 3.9865840290588837`*^9}, {
   3.986584131025354*^9, 3.986584196031513*^9}, 3.9865846131351852`*^9, 
   3.986585007061492*^9, 3.986585129417989*^9, 3.986585400331139*^9, 
   3.986586104106813*^9, 3.986587535379201*^9, 3.98658783282907*^9, 
   3.9866476857272377`*^9, 3.986648565719195*^9, 3.9866489617617693`*^9, 
   3.98664901624826*^9, 3.9866491287722178`*^9, 3.986649400080873*^9, 
   3.9866631595891037`*^9, 3.98666538517962*^9, 3.986665892441284*^9, 
   3.986666337218128*^9, 3.986669615884012*^9, 3.986726718349985*^9, 
   3.986727894329145*^9, 3.986730290569072*^9, 3.986748886766964*^9, 
   3.986749033960206*^9, 3.986812516318967*^9, 3.991318888507485*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"e0a52391-9b52-4035-ae67-20910fd9c2af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {"f"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[-$CellContext`f],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {"F"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[-$CellContext`F],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.986583528509733*^9, 3.986583563779726*^9, 3.986583635568124*^9, 
   3.986583822255331*^9, {3.986583990056552*^9, 3.9865840290588837`*^9}, {
   3.986584131025354*^9, 3.986584196031513*^9}, 3.9865846131351852`*^9, 
   3.986585007061492*^9, 3.986585129417989*^9, 3.986585400331139*^9, 
   3.986586104106813*^9, 3.986587535379201*^9, 3.98658783282907*^9, 
   3.9866476857272377`*^9, 3.986648565719195*^9, 3.9866489617617693`*^9, 
   3.98664901624826*^9, 3.9866491287722178`*^9, 3.986649400080873*^9, 
   3.9866631595891037`*^9, 3.98666538517962*^9, 3.986665892441284*^9, 
   3.986666337218128*^9, 3.986669615884012*^9, 3.986726718349985*^9, 
   3.986727894329145*^9, 3.986730290569072*^9, 3.986748886766964*^9, 
   3.986749033960206*^9, 3.986812516318967*^9, 3.991318888524663*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"d6a14441-0054-4d81-afaa-aeeeca73a930"]
}, Open  ]],

Cell[TextData[{
 "In particular, the index ",
 Cell[BoxData[
  FormBox["\[Mu]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "95ddf460-33f3-464b-8d6c-d5e9c55730ca"],
 " (on the four-dimensional space) was rewritten in terms of the indices f \
and F. We can now simplify the expressions of the metric, since we know ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Eta]", "\[Mu]\[Nu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2c1ec2c6-258f-4c8a-a77f-8edea24ec254"],
 " is a warped product metric. For now, we can ignore the current on the RHS \
and focus exclusively on simplifying the LHS."
}], "Text",
 CellChangeTimes->{{3.9865840889489717`*^9, 3.9865841212417994`*^9}, {
  3.9865842052618093`*^9, 3.986584251008884*^9}, {3.9865845924964533`*^9, 
  3.986584608562767*^9}},ExpressionUUID->"5eb7743b-2c6c-495b-a351-\
ee0e7b887634"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{
     RowBox[{"ExpandProductMetric", "[", 
      RowBox[{"#", ",", "\[Eta]"}], "]"}], "&"}]}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986584262531842*^9, 3.9865842736931763`*^9}, 
   3.986584582983745*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"9822cf31-3a14-4741-a227-505dd9595582"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`Basis[-$CellContext`a, {1, $CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[-$CellContext`f, -$CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {"a", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          UnderscriptBox[
           OverscriptBox["\[Del]", "2"], "0"], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"f", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cd2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`f, -$CellContext`a]],
       Editable->False], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"f", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`f, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]]}], ",", 
   RowBox[{
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          UnderscriptBox[
           OverscriptBox["\[Del]", "2"], "0"], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"F", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`cd2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`F, -$CellContext`a]],
       Editable->False], ")"}]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.986584275055641*^9, 3.9865846143585*^9, 
  3.986585007145577*^9, 3.986585129511257*^9, 3.986585400403866*^9, 
  3.986586104190921*^9, 3.986587535478218*^9, 3.986587832921916*^9, 
  3.986647685826446*^9, 3.9866485658415213`*^9, 3.9866489620530987`*^9, 
  3.986649016377533*^9, 3.9866491288691*^9, 3.986649400226184*^9, 
  3.986663159705676*^9, 3.986665385268476*^9, 3.986665892567127*^9, 
  3.986666337348174*^9, 3.986669616082374*^9, 3.986726718418351*^9, 
  3.986727894458478*^9, 3.986730290663548*^9, 3.986748887022614*^9, 
  3.986749034130315*^9, 3.986812516491468*^9, 3.9913188887360973`*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"ad6cb002-79f2-4c6e-8b2e-8f3a2b0f93d4"]
}, Open  ]],

Cell["\<\
We may now replace the covariant derivatives on the 2-Minkowski factor with \
partial derivatives. \
\>", "Text",
 CellChangeTimes->{{3.9865843503491707`*^9, 
  3.9865843674002438`*^9}},ExpressionUUID->"4e295711-5d3f-4d01-9f7a-\
44746ebb3eb5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"#", ",", "cd2", ",", "PDBondi2"}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986584368956667*^9, 3.986584434448145*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"38ff5540-233e-498d-ac93-a5ca78db9a47"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`Basis[-$CellContext`a, {1, $CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[-$CellContext`f, -$CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {"a", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{
            UnderscriptBox[
             OverscriptBox["\[Del]", "2"], "0"], ",", 
            StyleBox["\[ScriptCapitalD]",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}], "]"}], 
          StyleBox[GridBox[{
             {"a", " ", " "},
             {" ", "f", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Christoffelcd2PDBondi2[$CellContext`a, -$CellContext`f, \
-$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`a, -$CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"b", "c"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`b, $CellContext`c],
      Editable->False]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{
            UnderscriptBox[
             OverscriptBox["\[Del]", "2"], "0"], ",", 
            StyleBox["\[ScriptCapitalD]",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}], "]"}], 
          StyleBox[GridBox[{
             {"a", " ", " "},
             {" ", "b", "c"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Christoffelcd2PDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"f", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`f, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"b", "c"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`b, $CellContext`c],
      Editable->False]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"f", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`f, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"f", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`f, -$CellContext`a]],
       Editable->False], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           RowBox[{"\[CapitalGamma]", "[", 
            RowBox[{
             UnderscriptBox[
              OverscriptBox["\[Del]", "2"], "0"], ",", 
             StyleBox["\[ScriptCapitalD]",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}], "]"}], 
           StyleBox[GridBox[{
              {"a", " ", " "},
              {" ", "b", "c"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Christoffelcd2PDBondi2[$CellContext`a, -$CellContext`b, \
-$CellContext`c],
       Editable->False]}], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"b", "c"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`b, $CellContext`c],
      Editable->False]}], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"F", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`F, -$CellContext`a]],
       Editable->False], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.986584577012939*^9, 3.9865846161012583`*^9, 
  3.986585007185656*^9, 3.986585129548029*^9, 3.986585400445787*^9, 
  3.986586104226758*^9, 3.986587535526381*^9, 3.9865878329650087`*^9, 
  3.986647685873554*^9, 3.986648565889349*^9, 3.9866489621299953`*^9, 
  3.986649016457861*^9, 3.986649128914647*^9, 3.986649400276313*^9, 
  3.986663159749956*^9, 3.986665385307164*^9, 3.986665892620286*^9, 
  3.986666337400695*^9, 3.986669616158416*^9, 3.986726718455944*^9, 
  3.9867278945254593`*^9, 3.986730290705635*^9, 3.986748887097145*^9, 
  3.9867490341912193`*^9, 3.9868125165739183`*^9, 3.991318888802178*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"e2cbec94-e6a3-48f8-b5db-9887ed9dc054"]
}, Open  ]],

Cell["\<\
We see the covariant derivatives made way for Christoffell symbols. We can \
rewrite them in terms of derivatives of the metric.\
\>", "Text",
 CellChangeTimes->{{3.9865846325572453`*^9, 
  3.986584652440896*^9}},ExpressionUUID->"2baeb5ef-7d57-49f1-978a-\
e3236ba11a99"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", "ChristoffelToGradMetric"}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986584653950424*^9, 3.9865846700904417`*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"4d267719-b90d-45e2-93ce-d277e762ee71"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {"a", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`Basis[-$CellContext`a, {1, $CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {"f", "b"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[-$CellContext`f, -$CellContext`b],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {"a", "b"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"f", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`f, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"f", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`f, -$CellContext`a]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"f", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`f, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"c", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"c", "d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`\[Eta]2[-$CellContext`c, -$CellContext`d]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"f", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`f, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"c", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "d"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"b", "c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`d][
        $CellContext`\[Eta]2[-$CellContext`b, -$CellContext`c]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"a", "b"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`a, -$CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "c"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"b", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`b, $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "d"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"f", "c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`d][
        $CellContext`\[Eta]2[-$CellContext`f, -$CellContext`c]],
       Editable->False], ")"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"F", "a"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`Faraday[-$CellContext`F, -$CellContext`a]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"c", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "b"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"c", "d"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`b][
        $CellContext`\[Eta]2[-$CellContext`c, -$CellContext`d]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", "a"}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, -$CellContext`a],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"a", "b"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`a, $CellContext`b],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {"c", "d"},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[$CellContext`c, $CellContext`d],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], "d"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"b", "c"}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[-$CellContext`d][
        $CellContext`\[Eta]2[-$CellContext`b, -$CellContext`c]],
       Editable->False], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.98658467080377*^9, 3.986585007257618*^9, 
  3.986585129634201*^9, 3.986585400524363*^9, 3.98658610429425*^9, 
  3.986587535620789*^9, 3.9865878330640593`*^9, 3.986647685950096*^9, 
  3.9866485660096827`*^9, 3.986648962299922*^9, 3.986649016602262*^9, 
  3.98664912899597*^9, 3.986649400349749*^9, 3.986663159827251*^9, 
  3.9866653853766117`*^9, 3.986665892740224*^9, 3.986666337497685*^9, 
  3.986669616324812*^9, 3.9867267185236998`*^9, 3.9867278946263866`*^9, 
  3.9867302907789*^9, 3.986748887236906*^9, 3.986749034290946*^9, 
  3.986812516732486*^9, 3.991318888899221*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"073b8176-6eca-44c6-9adf-fd59dde4287b"]
}, Open  ]],

Cell["\<\
Notice from the coloring that most expressions are still abstract, instead of \
evaluated in the Bondi coordinate system. Let us evaluate the expressions in \
the coordinate chart by using a basis.\
\>", "Text",
 CellChangeTimes->{{3.9865847530137978`*^9, 3.986584757109557*^9}, {
  3.986584802743765*^9, 
  3.986584825912106*^9}},ExpressionUUID->"f1359cb8-59f8-4dd7-ba2e-\
eff02f0ccc8c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}], "\[IndentingNewLine]", 
 RowBox[{"eomRHS", "=", 
  RowBox[{
   RowBox[{"eomRHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]}], "Input",
 CellChangeTimes->{{3.986584699904937*^9, 3.9865847239151373`*^9}, {
  3.9865860892557077`*^9, 3.986586092575787*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"1ab7ad36-4b85-4eb3-8ae4-158c8c2cf069"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {
               StyleBox["a",
                FontColor->RGBColor[0.93, 0.27, 0.27]], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`Basis[{-$CellContext`a, -$CellContext`Bondi2}, {
        1, $CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["f",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["b",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`b, -$CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {
               StyleBox["a",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["b",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"e", 
           StyleBox[GridBox[{
              {" ", "a"},
              {
               StyleBox["f",
                FontColor->RGBColor[0.93, 0.27, 0.27]], " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       xAct`xTensor`Basis[{-$CellContext`f, -$CellContext`Bondi2}, \
$CellContext`a],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"A", "a"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`A, -$CellContext`a]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {" ", "c"},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Basis[{-$CellContext`f, -$CellContext`Bondi2}, \
$CellContext`c],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"c", 
                StyleBox["a",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`Faraday[-$CellContext`c, {-$CellContext`a, \
-$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["d",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"e", 
          StyleBox[GridBox[{
             {" ", "e"},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      xAct`xTensor`Basis[{-$CellContext`f, -$CellContext`Bondi2}, \
$CellContext`e],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`a, -$CellContext`Bondi2}, \
{-$CellContext`b, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`c, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`b, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {"e", 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[-$CellContext`e, {-$CellContext`c, \
-$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["b",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"F", 
                StyleBox["a",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["d",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["b",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.986584724922565*^9, 3.9865849095747004`*^9, 
  3.986585007342785*^9, 3.9865851297162743`*^9, 3.986585400616948*^9, 
  3.9865861043763857`*^9, 3.986587535712317*^9, 3.986587833178067*^9, 
  3.986647686039122*^9, 3.9866485661176853`*^9, 3.986648962444503*^9, 
  3.986649016863772*^9, 3.98664912909447*^9, 3.9866494004315233`*^9, 
  3.9866631599204693`*^9, 3.986665385457427*^9, 3.986665892854199*^9, 
  3.986666337615855*^9, 3.986669616659061*^9, 3.986726718611519*^9, 
  3.986727894753767*^9, 3.986730290900301*^9, 3.98674888741203*^9, 
  3.9867490344179783`*^9, 3.986812516823679*^9, 3.991318889044423*^9},
 CellLabel->"Out[56]=",ExpressionUUID->"6b80e33a-ef3c-4d73-a61f-7a4040002158"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["f",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[{-$CellContext`f, -$CellContext`Bondi2}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {"F"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[-$CellContext`F],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{3.986584724922565*^9, 3.9865849095747004`*^9, 
  3.986585007342785*^9, 3.9865851297162743`*^9, 3.986585400616948*^9, 
  3.9865861043763857`*^9, 3.986587535712317*^9, 3.986587833178067*^9, 
  3.986647686039122*^9, 3.9866485661176853`*^9, 3.986648962444503*^9, 
  3.986649016863772*^9, 3.98664912909447*^9, 3.9866494004315233`*^9, 
  3.9866631599204693`*^9, 3.986665385457427*^9, 3.986665892854199*^9, 
  3.986666337615855*^9, 3.986669616659061*^9, 3.986726718611519*^9, 
  3.986727894753767*^9, 3.986730290900301*^9, 3.98674888741203*^9, 
  3.9867490344179783`*^9, 3.986812516823679*^9, 3.9913188890608053`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"49173b98-a252-41ad-a247-c4c3ece8bc1d"]
}, Open  ]],

Cell["\<\
We can greatly simplify this expression by contracting the repeated basis \
indices. \
\>", "Text",
 CellChangeTimes->{{3.9865848379344673`*^9, 
  3.9865848541793528`*^9}},ExpressionUUID->"7b9257e7-1d58-4608-95a5-\
09867deab417"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{"eomLHS", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.98658486730836*^9, 3.986584881685988*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"7f59db27-73d3-4292-bb5e-29bc735c7c2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["f",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["a",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}],
       Editable->False], " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {
           OverscriptBox["\[Eta]", "2"], 
           StyleBox[GridBox[{
              {
               StyleBox["a",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, {
        1, $CellContext`Bondi2}],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["f",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
-$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["f",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["a",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["d",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`a, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["b",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{-$CellContext`a, -$CellContext`Bondi2}, \
{-$CellContext`b, -$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`c, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`b, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["f",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`f, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {"F", 
                StyleBox["a",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["b",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["d",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`b, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`c, -$CellContext`Bondi2}, \
{-$CellContext`d, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[-$CellContext`F, {-$CellContext`a, \
-$CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["a",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["b",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`a, $CellContext`Bondi2}, \
{$CellContext`b, $CellContext`Bondi2}],
      Editable->False], " ", 
     InterpretationBox[
      StyleBox[GridBox[{
         {
          OverscriptBox["\[Eta]", "2"], 
          StyleBox[GridBox[{
             {
              StyleBox["c",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["d",
               FontColor->RGBColor[0.93, 0.27, 0.27]]},
             {" ", " "}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`\[Eta]2[{$CellContext`c, $CellContext`Bondi2}, \
{$CellContext`d, $CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox[
          StyleBox["\[ScriptCapitalD]",
           FontColor->RGBColor[0.93, 0.27, 0.27]], 
          StyleBox["d",
           FontColor->RGBColor[0.93, 0.27, 0.27]]], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["b",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["c",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{-$CellContext`d, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`b, -$CellContext`Bondi2}, \
{-$CellContext`c, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.986584885419099*^9, 3.986584912482196*^9}, 
   3.9865850074018106`*^9, 3.986585129782546*^9, 3.9865854006913633`*^9, 
   3.986586104453496*^9, 3.986587535810164*^9, 3.9865878332702217`*^9, 
   3.986647686130382*^9, 3.986648566221072*^9, 3.98664896260474*^9, 
   3.986649017009438*^9, 3.9866491291967983`*^9, 3.986649400525906*^9, 
   3.986663160005863*^9, 3.9866653855363626`*^9, 3.9866658930877037`*^9, 
   3.986666337801908*^9, 3.986669616827392*^9, 3.986726718680645*^9, 
   3.98672789506034*^9, 3.986730290997157*^9, 3.986748887525208*^9, 
   3.986749034504182*^9, 3.986812516895892*^9, 3.991318889141704*^9},
 CellLabel->"Out[58]=",ExpressionUUID->"de68f51a-a57d-46a1-a74b-9bbeb009757e"]
}, Open  ]],

Cell["\<\
We can now expand the Einstein summation conventions, and then evaluate each \
tensor component.\
\>", "Text",
 CellChangeTimes->{{3.986584941498939*^9, 3.986584969683571*^9}, {
  3.9865859943659687`*^9, 
  3.9865859945070143`*^9}},ExpressionUUID->"1affc7de-2f20-421f-bc06-\
26aca0fb1552"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"eomLHS", "//", "TraceBasisDummy"}], "//", "ToValues"}], "//", 
   "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986584924099321*^9, 3.986584931304291*^9}, {
  3.9865849751947823`*^9, 3.986584986008895*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"aeeabc8c-0d30-4235-9000-966079629b59"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"F", 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["f",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["0",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, {
         0, -$CellContext`Bondi2}],
        Editable->False]}], 
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["f",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "+", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["f",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, \
-$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False], "-", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "u"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["f",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["1",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`f, -$CellContext`Bondi2}, {
         1, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, {
       0, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["f",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[{-$CellContext`f, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    RowBox[{
     InterpretationBox[
      StyleBox[GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}],
      Editable->False], " ", 
     RowBox[{"(", 
      InterpretationBox[
       StyleBox[
        RowBox[{
         SubscriptBox["\[PartialD]", "r"], GridBox[{
           {
            OverscriptBox["\[Eta]", "2"], 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["f",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["0",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}]}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
        $CellContext`\[Eta]2[{-$CellContext`f, -$CellContext`Bondi2}, {
         0, -$CellContext`Bondi2}]],
       Editable->False], ")"}]}]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
     Editable->False], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {0, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9865849333680058`*^9, {3.9865849785602427`*^9, 3.986585007468902*^9}, 
   3.986585129846139*^9, 3.9865854007600613`*^9, 3.986586104517568*^9, 
   3.9865875359160748`*^9, 3.986587833364153*^9, 3.98664768620787*^9, 
   3.986648566446876*^9, 3.986648962724534*^9, 3.986649017086718*^9, 
   3.986649129277808*^9, 3.986649400591111*^9, 3.986663160081174*^9, 
   3.9866653856039*^9, 3.9866658932267103`*^9, 3.986666337931547*^9, 
   3.9866696169412394`*^9, 3.9867267187482653`*^9, 3.9867278951571693`*^9, 
   3.986730291062241*^9, 3.9867488875967484`*^9, 3.986749034572981*^9, 
   3.986812516959897*^9, 3.991318889206092*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"8815dfd6-e975-4ba5-bf5e-40bc545ecfda"]
}, Open  ]],

Cell[TextData[{
 "At last, we should pick each of the possible values of the ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "11f7c27e-e3bc-45c0-8fad-fbb7b882dfff"],
 " index and then consider the numerical expressions for the components of \
each tensor. "
}], "Text",
 CellChangeTimes->{{3.9865860029957457`*^9, 
  3.98658603654212*^9}},ExpressionUUID->"a8bb074e-ab1d-439b-b8f7-\
27a08887853c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eomLHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ComponentArray", "[", "eomLHS", "]"}], "//", "ToValues"}], "//",
     "ToCanonical"}], "//", "Flatten"}]}], "\[IndentingNewLine]", 
 RowBox[{"eomRHS", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"ComponentArray", "[", "eomRHS", "]"}], "//", "ToValues"}], "//",
     "ToCanonical"}], "//", "Flatten"}]}]}], "Input",
 CellChangeTimes->{{3.9865854545293217`*^9, 3.986585515920182*^9}, {
  3.986586039913004*^9, 3.9865860723300343`*^9}, {3.986586379672976*^9, 
  3.9865863836133003`*^9}},
 CellLabel->"In[60]:=",ExpressionUUID->"306f92c6-3f82-4b09-bd94-c9109b27d11e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"A", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`A, {0, -$CellContext`Bondi2}]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
      $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"F", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False]}], 
     InterpretationBox[
      StyleBox["r",
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`r[],
      Editable->False]], "-", 
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"A", 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`A, {1, -$CellContext`Bondi2}]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]], 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[{1, -$CellContext`Bondi2}, {
       1, -$CellContext`Bondi2}]],
     Editable->False]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{
      InterpretationBox[
       StyleBox[GridBox[{
          {"\[Gamma]", 
           StyleBox[GridBox[{
              {"A", "B"},
              {" ", " "}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
       Editable->False], " ", 
      RowBox[{"(", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "B"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", "A"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`B][
         $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
        Editable->False], ")"}]}], 
     SuperscriptBox[
      InterpretationBox[
       StyleBox["r",
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`r[],
       Editable->False], "2"]], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "u"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
     Editable->False], "-", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["0",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {0, -$CellContext`Bondi2}]],
     Editable->False], "+", 
    InterpretationBox[
     StyleBox[
      RowBox[{
       SubscriptBox["\[PartialD]", "r"], GridBox[{
         {"F", 
          StyleBox[GridBox[{
             {" ", " "},
             {"F", 
              StyleBox["1",
               FontColor->RGBColor[0.93, 0.27, 0.27]]}
            },
            GridBoxSpacings->{"Columns" -> {
                Offset[0.], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.]}, "Rows" -> {{
                 Offset[0.]}}}],
           FontSize->Rational[39, 4]]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.034999999999999996`]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}]}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
      $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
     Editable->False]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9865854606183147`*^9, 3.986585516540905*^9}, {
   3.986586069009882*^9, 3.9865860738772917`*^9}, 3.986586104557548*^9, 
   3.986586385098462*^9, 3.986587536032558*^9, 3.986587833498129*^9, 
   3.9866476862567043`*^9, 3.9866485665010366`*^9, 3.986648962782597*^9, 
   3.986649017126812*^9, 3.9866491293347397`*^9, 3.986649400718693*^9, 
   3.98666316012741*^9, 3.986665385643835*^9, 3.986665893311863*^9, 
   3.986666338021179*^9, 3.9866696169974337`*^9, 3.986726718787374*^9, 
   3.986727895208658*^9, 3.986730291101101*^9, 3.986748887637792*^9, 
   3.986749034617446*^9, 3.9868125170007668`*^9, 3.991318889245708*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"f87f886c-917e-482c-9bce-0804f8bf4aa5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["0",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[{0, -$CellContext`Bondi2}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["1",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[{1, -$CellContext`Bondi2}],
    Editable->False], ",", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"j", 
        StyleBox[GridBox[{
           {" "},
           {"F"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`source[-$CellContext`F],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.9865854606183147`*^9, 3.986585516540905*^9}, {
   3.986586069009882*^9, 3.9865860738772917`*^9}, 3.986586104557548*^9, 
   3.986586385098462*^9, 3.986587536032558*^9, 3.986587833498129*^9, 
   3.9866476862567043`*^9, 3.9866485665010366`*^9, 3.986648962782597*^9, 
   3.986649017126812*^9, 3.9866491293347397`*^9, 3.986649400718693*^9, 
   3.98666316012741*^9, 3.986665385643835*^9, 3.986665893311863*^9, 
   3.986666338021179*^9, 3.9866696169974337`*^9, 3.986726718787374*^9, 
   3.986727895208658*^9, 3.986730291101101*^9, 3.986748887637792*^9, 
   3.986749034617446*^9, 3.9868125170007668`*^9, 3.991318889256877*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"cdbfcf03-6c0b-4c61-9365-1713734887a8"]
}, Open  ]],

Cell["Let us display the equations in order.", "Text",
 CellChangeTimes->{{3.986729334549521*^9, 
  3.986729339988229*^9}},ExpressionUUID->"5952450d-5f49-4252-90b6-\
8a953fc8e0d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MapThread", "[", 
    RowBox[{"Equal", ",", 
     RowBox[{"{", 
      RowBox[{"eomLHS", ",", "eomRHS"}], "}"}]}], "]"}], "//", 
   "ScreenDollarIndices"}], "//", "Column"}]], "Input",
 CellChangeTimes->{{3.986586141527521*^9, 3.986586171356003*^9}, {
   3.986586201748124*^9, 3.986586202544895*^9}, 3.9865863924711018`*^9, {
   3.9865864588212147`*^9, 3.986586498615798*^9}, {3.986586572022574*^9, 
   3.986586697217572*^9}, {3.986586893178692*^9, 3.9865869443754063`*^9}, {
   3.98658707984709*^9, 3.986587098629813*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"9edba72c-8d34-441f-a33f-7cc0c8849741"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"F", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {
                  StyleBox["0",
                   FontColor->RGBColor[0.93, 0.27, 0.27]], 
                  StyleBox["1",
                   FontColor->RGBColor[0.93, 0.27, 0.27]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
           1, -$CellContext`Bondi2}],
          Editable->False]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"F", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"A", 
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`Faraday[-$CellContext`A, {0, -$CellContext`Bondi2}]],
           
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
          1, -$CellContext`Bondi2}]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
          1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[{0, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"F", 
              StyleBox[GridBox[{
                 {" ", " "},
                 {
                  StyleBox["0",
                   FontColor->RGBColor[0.93, 0.27, 0.27]], 
                  StyleBox["1",
                   FontColor->RGBColor[0.93, 0.27, 0.27]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
           1, -$CellContext`Bondi2}],
          Editable->False]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"F", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"A", 
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`Faraday[-$CellContext`A, {1, -$CellContext`Bondi2}]],
           
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Faraday[{0, -$CellContext`Bondi2}, {
          1, -$CellContext`Bondi2}]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Faraday[{1, -$CellContext`Bondi2}, {
          1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[{1, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"F", 
                StyleBox[GridBox[{
                   {" ", " "},
                   {"F", "A"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`Faraday[-$CellContext`F, -$CellContext`A]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Faraday[-$CellContext`F, {0, -$CellContext`Bondi2}]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"F", 
             StyleBox[GridBox[{
                {" ", " "},
                {"F", 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Faraday[-$CellContext`F, {1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {"F"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[-$CellContext`F],
       Editable->False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.98658614596933*^9, 3.986586172462894*^9}, 
   3.986586203579316*^9, 3.986586468203927*^9, 3.986586499196191*^9, {
   3.986586575138122*^9, 3.986586586062989*^9}, {3.9865866161953773`*^9, 
   3.986586630392112*^9}, 3.986586704355657*^9, {3.986586895763225*^9, 
   3.986586944692387*^9}, {3.986587082393502*^9, 3.98658709889437*^9}, 
   3.986587536084325*^9, 3.986587833549151*^9, 3.9866476863694267`*^9, 
   3.986648566577333*^9, 3.986648962838024*^9, 3.986649017177438*^9, 
   3.986649129466134*^9, 3.986649400795516*^9, 3.986663160263997*^9, 
   3.986665385691153*^9, 3.986665893381259*^9, 3.986666338104526*^9, 
   3.9866696170448513`*^9, 3.986726718821926*^9, 3.986727895253624*^9, 
   3.9867302911303473`*^9, 3.986748887674788*^9, 3.98674903465913*^9, 
   3.9868125170722847`*^9, 3.991318889277101*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"045c10e0-c8f9-469e-bfec-3097d1147037"]
}, Open  ]],

Cell["\<\
These are the Maxwell equations in the Bondi coordinate system. Eq. (4.17), \
for example, can be obtained in this way.\
\>", "Text",
 CellChangeTimes->{{3.986587378034313*^9, 3.986587384313919*^9}, {
  3.9902102848338947`*^9, 
  3.990210293903368*^9}},ExpressionUUID->"1c32024b-5ec4-4c71-a1f8-\
24267477b629"]
}, Open  ]],

Cell[CellGroupData[{

Cell["4.2 Potential Approach", "Section",
 CellChangeTimes->{{3.986587388022522*^9, 3.9865873945034847`*^9}, 
   3.986729376317369*^9},ExpressionUUID->"d42488fb-ae93-48ec-bbaa-\
3b0c77027c6e"],

Cell[TextData[{
 "Let us now obtain the same information in terms of a potential ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["A", "\[Mu]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2a7ff39e-0f86-4ec3-a680-b20f7802520f"],
 ". We begin by defining it"
}], "Text",
 CellChangeTimes->{{3.986587396012517*^9, 
  3.9865874163210287`*^9}},ExpressionUUID->"716a5b16-e7d6-4770-afa1-\
5e62442cfb41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"AField", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], ",", "M4", ",", 
   RowBox[{"PrintAs", "->", "\"\<A\>\""}]}], "]"}]], "Input",
 CellChangeTimes->{{3.986587417979095*^9, 3.986587437841173*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"87a25c94-0295-4836-ad0b-94ac2ac08d7d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"AField", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`AField[-$CellContext`\[Mu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986587439827263*^9, 3.986587536104785*^9, 
  3.986587833571177*^9, 3.9866476863904457`*^9, 3.986648566616173*^9, 
  3.986648962902752*^9, 3.9866490171974697`*^9, 3.9866491294940042`*^9, 
  3.986649400828829*^9, 3.986663160286212*^9, 3.986665385787743*^9, 
  3.9866658934061127`*^9, 3.986666338135253*^9, 3.9866696170630617`*^9, 
  3.98672671884422*^9, 3.986727895271682*^9, 3.986730291148246*^9, 
  3.986748887689361*^9, 3.986749034679228*^9, 3.986812517088471*^9, 
  3.991318889290864*^9},
 CellLabel->
  "During evaluation of \
In[63]:=",ExpressionUUID->"d00efcef-aa6a-477e-b22d-4d3cbd9a971d"]
}, Open  ]],

Cell["\<\
The Faraday tensor is the antisymmetrized derivative of the A field. \
\>", "Text",
 CellChangeTimes->{{3.986587444740695*^9, 
  3.986587454184441*^9}},ExpressionUUID->"a1195831-dd32-4756-a445-\
f7396184f975"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Faraday", "[", 
   RowBox[{
    RowBox[{"-", "\[Mu]_"}], ",", 
    RowBox[{"-", "\[Nu]_"}]}], "]"}], ":=", 
  RowBox[{"2", 
   RowBox[{"Antisymmetrize", "[", 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "[", 
     RowBox[{"AField", "[", 
      RowBox[{"-", "\[Nu]"}], "]"}], "]"}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Faraday", "[", 
  RowBox[{
   RowBox[{"-", "\[Mu]"}], ",", 
   RowBox[{"-", "\[Nu]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9865874553801727`*^9, 3.9865875015998087`*^9}, 
   3.986587590531171*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"45acd470-7c0a-43ef-8642-74a92511cf29"],

Cell[BoxData[
 RowBox[{
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {"\[Nu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Mu]][
    $CellContext`AField[-$CellContext`\[Nu]]],
   Editable->False], "-", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Nu]"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {"\[Mu]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Nu]][
    $CellContext`AField[-$CellContext`\[Mu]]],
   Editable->False]}]], "Output",
 CellChangeTimes->{3.986587502090871*^9, 3.986587536128928*^9, 
  3.986587591178198*^9, 3.986587833597764*^9, 3.986647686420795*^9, 
  3.986648566659609*^9, 3.986648962932426*^9, 3.986649017223914*^9, 
  3.9866491295177517`*^9, 3.9866494008701773`*^9, 3.986663160312695*^9, 
  3.986665385814444*^9, 3.9866658934373617`*^9, 3.986666338172423*^9, 
  3.9866696170859947`*^9, 3.986726718869114*^9, 3.986727895295844*^9, 
  3.986730291170827*^9, 3.986748887709689*^9, 3.986749034699708*^9, 
  3.986812517110132*^9, 3.9913188893089027`*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"f1ce4054-1c3b-47b2-b3dd-acd00c7bfee5"]
}, Open  ]],

Cell["\<\
We are interested in working with Lorenz gauge. It is defined by the \
vanishing of the quantity\
\>", "Text",
 CellChangeTimes->{{3.9865876033503437`*^9, 3.986587635205991*^9}, {
  3.986587940567865*^9, 
  3.986587946533017*^9}},ExpressionUUID->"82842b20-9965-4b37-b83f-\
078e30cb8ccc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"lorenz", "=", 
  RowBox[{
   RowBox[{
    FractionBox["4", 
     RowBox[{"4", "!"}]], 
    RowBox[{"Antisymmetrize", "[", 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "\[Alpha]"}], "]"}], "[", 
      RowBox[{
       RowBox[{"\[Eta]", "[", 
        RowBox[{"\[Mu]", ",", "\[Nu]"}], "]"}], 
       RowBox[{"AField", "[", 
        RowBox[{"-", "\[Mu]"}], "]"}], 
       RowBox[{"epsilon\[Eta]", "[", 
        RowBox[{
         RowBox[{"-", "\[Nu]"}], ",", 
         RowBox[{"-", "\[Rho]"}], ",", 
         RowBox[{"-", "\[Sigma]"}], ",", 
         RowBox[{"-", "\[Beta]"}]}], "]"}]}], "]"}], "]"}], 
    RowBox[{"epsilon\[Eta]", "[", 
     RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Sigma]", ",", "\[Beta]"}], 
     "]"}]}], "//", "ToCanonical"}]}]], "Input",
 CellChangeTimes->{{3.986587636170226*^9, 3.9865878113184137`*^9}, {
  3.98658795175817*^9, 3.9865879556420813`*^9}, {3.986648519739334*^9, 
  3.986648526836933*^9}, {3.986648589910836*^9, 3.9866485963251333`*^9}, {
  3.9866489147230797`*^9, 3.98664891627626*^9}, {3.9866492943999367`*^9, 
  3.9866493044494658`*^9}, {3.9866493604443827`*^9, 3.986649362669828*^9}, {
  3.986665786221999*^9, 3.986665786392518*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"70ce93d5-ee35-47b1-a246-ba60f2879954"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"\[Alpha]", "\[Beta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`\[Alpha], $CellContext`\[Beta]],
    Editable->False]}], " ", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {"\[Alpha]"}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`CD[-$CellContext`\[Beta]][
    $CellContext`AField[-$CellContext`\[Alpha]]],
   Editable->False]}]], "Output",
 CellChangeTimes->{
  3.98664852754008*^9, 3.986648566741987*^9, 3.986648597773621*^9, 
   3.986648962989869*^9, 3.986649017271162*^9, 3.986649129566329*^9, {
   3.9866492970336*^9, 3.9866493047135687`*^9}, 3.9866494009090967`*^9, 
   3.986663160339582*^9, 3.986665385842081*^9, 3.9866658476201563`*^9, 
   3.986665893468088*^9, 3.9866663382213707`*^9, 3.986669617125367*^9, 
   3.986726718897005*^9, 3.986727895323235*^9, 3.986730291196659*^9, 
   3.9867488877360077`*^9, 3.9867490347348137`*^9, 3.98681251713843*^9, 
   3.991318889337083*^9},
 CellLabel->"Out[66]=",ExpressionUUID->"b8c05ce8-eb04-497b-bb5d-06b4edcd5525"]
}, Open  ]],

Cell["\<\
In addition to obtaining the Maxwell equations, we want to know what this \
gauge condition looks like in Bondi coordinates. Since the gauge condition is \
a scalar equation, we can handle it first. Using the same simplifications as \
in the previous computation we find\
\>", "Text",
 CellChangeTimes->{{3.986587963292354*^9, 3.986587992716483*^9}, {
  3.986647644037922*^9, 3.9866476568477583`*^9}, {3.9866479647448683`*^9, 
  3.9866479921955633`*^9}},ExpressionUUID->"181a2e92-5e6c-4406-b2ca-\
42922cce83f8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"lorenz", "//", "TraceProductDummy"}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"ExpandProductMetric", "[", 
      RowBox[{"#", ",", "\[Eta]"}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"#", ",", "cd2", ",", "PDBondi2"}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "ChristoffelToGradMetric"}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "TraceBasisDummy"}], "//", "ToValues"}], "//", 
  "ToCanonical"}]}], "Input",
 CellChangeTimes->{{3.986648007067916*^9, 3.986648118347912*^9}, {
   3.986648531030999*^9, 3.986648531983198*^9}, {3.986648599825508*^9, 
   3.986648601503518*^9}, {3.986648922794662*^9, 3.986648924103142*^9}, 
   3.9866493657943*^9, {3.986665789063098*^9, 3.986665789131494*^9}, {
   3.986669454128847*^9, 3.986669456798695*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"22eae81f-5b39-49ed-839d-6871163ea1ec"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AField[{0, -$CellContext`Bondi2}],
     Editable->False]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"A", 
         StyleBox[GridBox[{
            {" "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`AField[{1, -$CellContext`Bondi2}],
     Editable->False]}], 
   InterpretationBox[
    StyleBox["r",
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`r[],
    Editable->False]], "-", 
  FractionBox[
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Gamma]", 
         StyleBox[GridBox[{
            {"A", "B"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
     Editable->False], " ", 
    RowBox[{"(", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["D", "B"], GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {" "},
              {"A"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`cds[-$CellContext`B][
       $CellContext`AField[-$CellContext`A]],
      Editable->False], ")"}]}], 
   SuperscriptBox[
    InterpretationBox[
     StyleBox["r",
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`r[],
     Editable->False], "2"]], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "u"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["1",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
    $CellContext`AField[{1, -$CellContext`Bondi2}]],
   Editable->False], "+", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["0",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
    $CellContext`AField[{0, -$CellContext`Bondi2}]],
   Editable->False], "-", 
  InterpretationBox[
   StyleBox[
    RowBox[{
     SubscriptBox["\[PartialD]", "r"], GridBox[{
       {"A", 
        StyleBox[GridBox[{
           {" "},
           {
            StyleBox["1",
             FontColor->RGBColor[0.93, 0.27, 0.27]]}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}]}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
    $CellContext`AField[{1, -$CellContext`Bondi2}]],
   Editable->False]}]], "Output",
 CellChangeTimes->{{3.986648013604867*^9, 3.986648021415144*^9}, 
   3.9866481203355837`*^9, 3.986648532716313*^9, 3.986648566803959*^9, 
   3.986648601981771*^9, 3.986648963041696*^9, 3.9866490172965403`*^9, 
   3.986649129588747*^9, 3.986649400948349*^9, 3.986663160368729*^9, 
   3.986665385866766*^9, 3.986665848520627*^9, 3.986665893501153*^9, 
   3.986666338268808*^9, 3.9866694578688173`*^9, 3.986669617305002*^9, 
   3.9867267191647997`*^9, 3.9867278954355927`*^9, 3.9867302913752117`*^9, 
   3.9867488878508863`*^9, 3.9867490348995934`*^9, 3.986812517253853*^9, 
   3.99131888944838*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"3b813974-f3f9-4df4-8bc2-c45e329cc452"]
}, Open  ]],

Cell["\<\
It is convenient to introduce a symbol for this combination. We will use\
\>", "Text",
 CellChangeTimes->{{3.9866694712419233`*^9, 
  3.986669481722975*^9}},ExpressionUUID->"001d3a3e-140b-43e0-8149-\
dc71ae4a892d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"DefTensor", "[", 
   RowBox[{
    RowBox[{"Lorenz", "[", "]"}], ",", "M4", ",", 
    RowBox[{"PrintAs", "->", "\"\<\[ScriptCapitalL]\>\""}]}], "]"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.986665821346314*^9, 3.986665838501766*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"24593036-0a60-45a3-9990-ec654de77540"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"Lorenz", "[", "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`Lorenz[], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{3.986665893754675*^9, 3.9866663385303497`*^9, 
  3.986669617323872*^9, 3.9867267192591*^9, 3.986727895453621*^9, 
  3.986730291396974*^9, 3.9867488879087543`*^9, 3.986749034915451*^9, 
  3.9868125172689133`*^9, 3.991318889464821*^9},
 CellLabel->
  "During evaluation of \
In[74]:=",ExpressionUUID->"1b85faa2-b490-40b9-bf16-eee0b246d550"]
}, Open  ]],

Cell[TextData[{
 "Notice we have just derived Eq. (6.7) in the manuscript. \nIn the following \
computations, we can simplify a few expressions by explicitly adding the \
quantity ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "[", "lorenz", "]"}], "-", 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Mu]"}], "]"}], "[", 
     RowBox[{"Lorenz", "[", "]"}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "b5799f30-53e2-4745-992c-4e7d46d54f2f"],
 ", which is zero. The only difference this makes is that we trade the \
combination given by lorenz for the symbol ",
 Cell[BoxData[
  FormBox["\[ScriptCapitalL]", TraditionalForm]],ExpressionUUID->
  "0c024ef3-c8cc-435d-927f-f65492fd02d3"],
 " given by Lorenz[], which makes the expressions more readable. Lorenz gauge \
is then given by picking ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptCapitalL]", "=", "0"}], TraditionalForm]],ExpressionUUID->
  "fa3acf04-ccff-49cd-a82a-5c3d27df727c"],
 "."
}], "Text",
 CellChangeTimes->{{3.9866694853345203`*^9, 3.9866695822367992`*^9}, {
   3.990210437632269*^9, 3.990210447617779*^9}, 
   3.9913187798976507`*^9},ExpressionUUID->"0b2ed9a9-88cb-4320-99d9-\
d9c7d9c9f757"],

Cell["\<\
Let us now restate the Maxwell equations in terms of the potential.\
\>", "Text",
 CellChangeTimes->{{3.9866477027638397`*^9, 3.986647715563575*^9}, {
  3.986648614055813*^9, 
  3.986648618398568*^9}},ExpressionUUID->"f9752057-ec8a-4510-869d-\
fd06a7218117"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eomLHS", " ", "=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"\[Eta]", "[", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}]}], 
    RowBox[{
     RowBox[{"CD", "[", 
      RowBox[{"-", "\[Alpha]"}], "]"}], "[", 
     RowBox[{"Faraday", "[", 
      RowBox[{
       RowBox[{"-", "\[Beta]"}], ",", 
       RowBox[{"-", "\[Mu]"}]}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomRHS", "=", 
   RowBox[{"source", "[", 
    RowBox[{"-", "\[Mu]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eomLHS", "==", "eomRHS"}]}], "Input",
 CellLabel->"In[75]:=",ExpressionUUID->"d038ad73-c3ac-4d53-97cb-97aae7bdc428"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"\[Eta]", 
         StyleBox[GridBox[{
            {"\[Alpha]", "\[Beta]"},
            {" ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`\[Eta][$CellContext`\[Alpha], $CellContext`\[Beta]],
     Editable->False]}], " ", 
   RowBox[{"(", 
    RowBox[{
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "\[Alpha]"], 
        SubscriptBox["\[Del]", "\[Beta]"], GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {" "},
              {"\[Mu]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`\[Alpha]][
       $CellContext`CD[-$CellContext`\[Beta]][
        $CellContext`AField[-$CellContext`\[Mu]]]],
      Editable->False], "-", 
     InterpretationBox[
      StyleBox[
       RowBox[{
        SubscriptBox["\[Del]", "\[Alpha]"], 
        SubscriptBox["\[Del]", "\[Mu]"], GridBox[{
          {"A", 
           StyleBox[GridBox[{
              {" "},
              {"\[Beta]"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}]}],
       ShowAutoStyles->False,
       AutoSpacing->False],
      $CellContext`CD[-$CellContext`\[Alpha]][
       $CellContext`CD[-$CellContext`\[Mu]][
        $CellContext`AField[-$CellContext`\[Beta]]]],
      Editable->False]}], ")"}]}], "\[Equal]", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"j", 
       StyleBox[GridBox[{
          {" "},
          {"\[Mu]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`source[-$CellContext`\[Mu]],
   Editable->False]}]], "Output",
 CellChangeTimes->{
  3.986647717999432*^9, 3.9866485671335077`*^9, 3.986648963342497*^9, 
   3.986649017499772*^9, 3.986649129840292*^9, 3.986649401227386*^9, {
   3.986663160622726*^9, 3.986663180110362*^9}, 3.9866634750921392`*^9, 
   3.9866644092552023`*^9, 3.9866646591296167`*^9, {3.986664714998876*^9, 
   3.986664737597705*^9}, 3.986664794675502*^9, 3.986665386085614*^9, 
   3.9866654190916433`*^9, {3.986665454640329*^9, 3.9866654736845913`*^9}, {
   3.986665551840987*^9, 3.986665578097892*^9}, 3.986665694452508*^9, 
   3.986665893783266*^9, 3.986666338553916*^9, 3.986666388603723*^9, 
   3.986669617353455*^9, 3.9867267192806797`*^9, 3.986727895478004*^9, 
   3.9867302914227467`*^9, 3.986748887929716*^9, 3.9867490349380713`*^9, 
   3.98681251729233*^9, 3.9913188894831467`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"4db9c1ec-d5a0-4f90-b0c6-1d6fe333e6d9"]
}, Open  ]],

Cell["\<\
We can simplify the expression by following essentially the same routes as in \
the previous examples. \
\>", "Text",
 CellChangeTimes->{{3.986663410324562*^9, 3.986663430537127*^9}, {
  3.986729362903151*^9, 
  3.986729368280007*^9}},ExpressionUUID->"cb7477fb-4e0e-4f22-8ff7-\
73fbefe72d51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eomLHS", "+", 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "[", "lorenz", "]"}], "-", 
     RowBox[{
      RowBox[{"CD", "[", 
       RowBox[{"-", "\[Mu]"}], "]"}], "[", 
      RowBox[{"Lorenz", "[", "]"}], "]"}]}], "//", "SortCovDs"}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "->", 
         RowBox[{"IndexList", "[", 
          RowBox[{
           RowBox[{"-", "f"}], ",", 
           RowBox[{"-", "F"}]}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"ExpandProductMetric", "[", 
      RowBox[{"#", ",", "\[Eta]"}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"#", ",", "cd2", ",", "PDBondi2"}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "ChristoffelToGradMetric"}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "TraceBasisDummy"}], "//", "ToValues"}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "ComponentArray"}], "//", "ToValues"}], "//", 
    "ToCanonical"}], "//", "Flatten"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "/.", "RTo\[Gamma]Rule"}], "//", 
    RowBox[{
     RowBox[{"ContractMetric", "[", 
      RowBox[{"#", ",", "\[Gamma]met"}], "]"}], "&"}]}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomLHS", "=", 
   RowBox[{
    RowBox[{"%", "//", 
     RowBox[{
      RowBox[{"CommuteCovDs", "[", 
       RowBox[{"#", ",", "PDBondi2", ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", 
            RowBox[{"-", "Bondi2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "Bondi2"}]}], "}"}]}], "}"}]}], "]"}], "&"}]}], "//",
     "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eomRHS", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], "->", 
         RowBox[{"IndexList", "[", 
          RowBox[{
           RowBox[{"-", "f"}], ",", 
           RowBox[{"-", "F"}]}], "]"}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], "/@",
        "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomRHS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "//", "ComponentArray"}], "//", "ToValues"}], "//", 
     "ToCanonical"}], "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MapThread", "[", 
    RowBox[{"Equal", ",", 
     RowBox[{"{", 
      RowBox[{"eomLHS", ",", "eomRHS"}], "}"}]}], "]"}], "//", 
   "ScreenDollarIndices"}], "//", "Column"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.98666343446559*^9, 3.986663435042089*^9}, 
   3.986663473027792*^9, {3.9866635427850657`*^9, 3.986663543161615*^9}, {
   3.986663610649591*^9, 3.98666361804458*^9}, {3.986663663551969*^9, 
   3.986663706122505*^9}, 3.9866637664986267`*^9, {3.9866637980780087`*^9, 
   3.986663805175645*^9}, {3.9866642334870996`*^9, 3.98666437180685*^9}, {
   3.986664499562496*^9, 3.986664523613308*^9}, {3.986664567507668*^9, 
   3.986664576823028*^9}, {3.986664612053475*^9, 3.986664639602673*^9}, {
   3.986664691602173*^9, 3.9866647338156548`*^9}, {3.986664766236882*^9, 
   3.986664791175213*^9}, {3.986665403446727*^9, 3.9866654099165487`*^9}, {
   3.986665448983514*^9, 3.986665468398621*^9}, {3.986665541914139*^9, 
   3.986665685996985*^9}, {3.986665864623967*^9, 3.986665875809042*^9}, {
   3.986665913081851*^9, 3.986665913413962*^9}, {3.986665966948248*^9, 
   3.9866659690499268`*^9}, {3.986666080737975*^9, 3.986666082541551*^9}, 
   3.986666362786398*^9, {3.986666397528989*^9, 3.986666405092369*^9}, {
   3.986666461366747*^9, 3.98666646414148*^9}, 3.9866669929549637`*^9, {
   3.9866670242748613`*^9, 3.98666702932303*^9}, {3.986667146483344*^9, 
   3.986667240314576*^9}, {3.986667830610281*^9, 3.986667837973477*^9}, {
   3.986667876086996*^9, 3.986667887348662*^9}, {3.986667972462185*^9, 
   3.98666797605512*^9}, {3.986668027938575*^9, 3.986668038806654*^9}, {
   3.986668276747408*^9, 3.98666828966947*^9}, {3.9866694326583843`*^9, 
   3.986669441010477*^9}, 3.986727859168103*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"4b9cc66f-b70d-403c-ae9d-b512d1c1ab94"],

Cell[BoxData[
 TagBox[GridBox[{
    {
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Gamma]", 
               StyleBox[GridBox[{
                  {"A", "B"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
           Editable->False], " ", 
          RowBox[{"(", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["D", "B"], 
              SubscriptBox["D", "A"], GridBox[{
                {"A", 
                 StyleBox[GridBox[{
                    {" "},
                    {
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`cds[-$CellContext`B][
             $CellContext`cds[-$CellContext`A][
              $CellContext`AField[{0, -$CellContext`Bondi2}]]],
            Editable->False], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "u"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
            $CellContext`AField[{0, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], "\[ScriptCapitalL]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`Lorenz[]],
        Editable->False], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "u"], 
            SubscriptBox["\[PartialD]", "r"], GridBox[{
              {"A", 
               StyleBox[GridBox[{
                  {" "},
                  {
                   StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
           $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
            $CellContext`AField[{0, -$CellContext`Bondi2}]]],
          Editable->False], ")"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
            $CellContext`AField[{0, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"A", 
             StyleBox[GridBox[{
                {" "},
                {
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
          $CellContext`AField[{0, -$CellContext`Bondi2}]]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[{0, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          InterpretationBox[
           StyleBox[GridBox[{
              {"A", 
               StyleBox[GridBox[{
                  {" "},
                  {
                   StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`AField[{0, -$CellContext`Bondi2}],
           Editable->False]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"A", 
              StyleBox[GridBox[{
                 {" "},
                 {
                  StyleBox["1",
                   FontColor->RGBColor[0.93, 0.27, 0.27]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`AField[{1, -$CellContext`Bondi2}],
          Editable->False]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "A"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {"A"},
                   {" "}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`A][
            $CellContext`AField[$CellContext`A]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "3"]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], 
             SubscriptBox["D", "A"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`cds[-$CellContext`A][
             $CellContext`AField[{1, -$CellContext`Bondi2}]]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "u"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
            $CellContext`AField[{1, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "u"], 
            SubscriptBox["\[PartialD]", "r"], GridBox[{
              {"A", 
               StyleBox[GridBox[{
                  {" "},
                  {
                   StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
           $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
            $CellContext`AField[{1, -$CellContext`Bondi2}]]],
          Editable->False], ")"}]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["\[PartialD]", "r"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
            $CellContext`AField[{1, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], "\[ScriptCapitalL]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`Lorenz[]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"A", 
             StyleBox[GridBox[{
                {" "},
                {
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
          $CellContext`AField[{1, -$CellContext`Bondi2}]]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[{1, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        InterpretationBox[
         StyleBox[GridBox[{
            {"A", 
             StyleBox[GridBox[{
                {" "},
                {"F"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`AField[-$CellContext`F],
         Editable->False], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], 
             SubscriptBox["D", "A"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {"F"}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`cds[-$CellContext`A][
             $CellContext`AField[-$CellContext`F]]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "F"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`F][
            $CellContext`AField[{0, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "F"], GridBox[{
               {"A", 
                StyleBox[GridBox[{
                   {" "},
                   {
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`F][
            $CellContext`AField[{1, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["D", "F"], "\[ScriptCapitalL]"}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`cds[-$CellContext`F][
         $CellContext`Lorenz[]],
        Editable->False], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["\[PartialD]", "u"], 
            SubscriptBox["\[PartialD]", "r"], GridBox[{
              {"A", 
               StyleBox[GridBox[{
                  {" "},
                  {"F"}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
           $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
            $CellContext`AField[-$CellContext`F]]],
          Editable->False], ")"}]}], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], 
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"A", 
             StyleBox[GridBox[{
                {" "},
                {"F"}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
          $CellContext`AField[-$CellContext`F]]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" "},
              {"F"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[-$CellContext`F],
       Editable->False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{
  3.986665697101383*^9, 3.986665895978516*^9, {3.986665943051265*^9, 
   3.9866659716433764`*^9}, 3.986666085888301*^9, 3.9866663406327667`*^9, {
   3.986666392854459*^9, 3.986666409413479*^9}, 3.986666467838049*^9, 
   3.9866669952613707`*^9, 3.986667031010787*^9, 3.986667151691739*^9, {
   3.98666718178824*^9, 3.986667241020073*^9}, 3.986667839940318*^9, {
   3.986667878436667*^9, 3.9866678946223516`*^9}, 3.98666797783187*^9, {
   3.9866680312380123`*^9, 3.986668043051146*^9}, {3.986668245408299*^9, 
   3.986668292232377*^9}, 3.98666961947855*^9, 3.986726721027195*^9, 
   3.986727897118382*^9, 3.98673029312425*^9, 3.986748889562571*^9, 
   3.9867490365536203`*^9, 3.9868125189654837`*^9, 3.991318891112711*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"3298edf4-ea05-44c1-9c2f-986f794db07c"]
}, Open  ]],

Cell["\<\
Notice these equations yield Eq. (6.8) in the manuscript when the current \
vanishes.\
\>", "Text",
 CellChangeTimes->{{3.990210486346547*^9, 3.990210492952915*^9}, {
  3.991318835499146*^9, 
  3.991318842288328*^9}},ExpressionUUID->"a4b0dcff-2b86-4fff-a365-\
56af0956076e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["5. Kalb\[Dash]Ramond Electrodynamics in Bondi Coordinates", "Chapter",
 CellChangeTimes->{{3.986729385947816*^9, 
  3.98672939436866*^9}},ExpressionUUID->"4acfb932-f91f-41c6-a5eb-\
468d662931d2"],

Cell["\<\
Let us also obtain the equations of motion for Kalb\[Dash]Ramond \
electrodynamics in Bondi coordinates. The procedure is completely analogous \
to what we did with Maxwell electrodynamics. \
\>", "Text",
 CellChangeTimes->{{3.9867295258844233`*^9, 
  3.986729558226749*^9}},ExpressionUUID->"1bb4ce13-36a8-4f92-a625-\
179432c2f762"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"FieldStrength", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], ",", 
   RowBox[{"PrintAs", "->", "\"\<H\>\""}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"UndefTensor", "[", "source", "]"}], "\[IndentingNewLine]", 
 RowBox[{"DefTensor", "[", 
  RowBox[{
   RowBox[{"source", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], ",", "M4", ",", 
   RowBox[{"Antisymmetric", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "]"}], ",", 
   RowBox[{"PrintAs", "->", "\"\<j\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.986729595382742*^9, 3.9867296675216103`*^9}},
 CellLabel->"In[95]:=",ExpressionUUID->"9a4d4877-7ed2-4ad3-b0f9-1191e88aaff0"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"FieldStrength", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}], ",", 
     RowBox[{"-", "\[Rho]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`FieldStrength[-$CellContext`\[Mu], -$CellContext`\[Nu], \
-$CellContext`\[Rho]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986729644803253*^9, 3.986729668029694*^9}, 
   3.986730293176737*^9, 3.9867488896240673`*^9, 3.986749036621867*^9, 
   3.98681251903301*^9, 3.991318891169836*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"d0b64822-93e5-4e2a-bfb0-a65c05b9e35d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "UndefTensor", 
   "\[InvisibleSpace]", "\<\": Undefined \"\>", 
   "\[InvisibleSpace]", "\<\"tensor\"\>", "\[InvisibleSpace]", "\<\" \"\>", "\[InvisibleSpace]",
    "source"}],
  SequenceForm[
  "** ", xAct`xTensor`UndefTensor, ": Undefined ", "tensor", 
   " ", $CellContext`source],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986729644803253*^9, 3.986729668029694*^9}, 
   3.986730293176737*^9, 3.9867488896240673`*^9, 3.986749036621867*^9, 
   3.98681251903301*^9, 3.991318891170765*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"3c6e444d-cfdd-4930-b7a8-9ca2054ac809"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"** \"\>", "\[InvisibleSpace]", "DefTensor", 
   "\[InvisibleSpace]", "\<\": Defining \"\>", 
   "\[InvisibleSpace]", "\<\"tensor \"\>", "\[InvisibleSpace]", 
   RowBox[{"source", "[", 
    RowBox[{
     RowBox[{"-", "\[Mu]"}], ",", 
     RowBox[{"-", "\[Nu]"}]}], "]"}], "\[InvisibleSpace]", "\<\". \"\>", 
   "\[InvisibleSpace]", "\<\"\"\>"}],
  SequenceForm["** ", xAct`xTensor`DefTensor, ": Defining ", "tensor ", 
   $CellContext`source[-$CellContext`\[Mu], -$CellContext`\[Nu]], ". ", ""],
  Editable->False]], "Print",
 CellChangeTimes->{{3.986729644803253*^9, 3.986729668029694*^9}, 
   3.986730293176737*^9, 3.9867488896240673`*^9, 3.986749036621867*^9, 
   3.98681251903301*^9, 3.991318891171623*^9},
 CellLabel->
  "During evaluation of \
In[95]:=",ExpressionUUID->"17e3b69a-7f2a-42c6-9b23-d4b4edf43cd2"]
}, Open  ]]
}, Open  ]],

Cell[TextData[{
 "Notice that the field strength ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "\[Mu]\[Nu]\[Rho]"], TraditionalForm]],ExpressionUUID->
  "54954095-ffbe-4433-913c-85ca8a26e686"],
 " needs to vanish whenever all indices are in the 2-Minkowski factor, or all \
indices are in the 2-sphere factor. xAct has some difficulty noticing this, \
so we give a little push with a replacement rule (for the abstract 2-sphere) \
and an explicit definition of the coordinate values (for the concrete \
2-Minkowski)."
}], "Text",
 CellChangeTimes->{{3.986812358600745*^9, 3.98681242707691*^9}, {
  3.986812537376472*^9, 3.986812576959824*^9}, {3.990210557802318*^9, 
  3.990210590947348*^9}},ExpressionUUID->"454bc869-edcb-4771-8856-\
345cf6cd7139"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"antisymH", "=", 
  RowBox[{"MakeRule", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"FieldStrength", "[", 
       RowBox[{
        RowBox[{"-", "A"}], ",", 
        RowBox[{"-", "B"}], ",", 
        RowBox[{"-", "C"}]}], "]"}], ",", "0"}], "}"}], ",", 
    RowBox[{"MetricOn", "->", "All"}], ",", 
    RowBox[{"ContractMetrics", "->", "True"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"ComponentValue", "[", 
    RowBox[{
     RowBox[{"FieldStrength", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"-", "Bondi2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"-", "Bondi2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", 
         RowBox[{"-", "Bondi2"}]}], "}"}]}], "]"}], ",", "0"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "1"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.986812430594461*^9, 3.9868124645769463`*^9}, {
  3.986812554306528*^9, 3.986812588422871*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"a048a5d3-ca1c-48de-bd38-d5e49f781ebf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"HoldPattern", "[", 
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {
             UnderscriptBox[
              UnderscriptBox["A", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["B", "_"], "_"], 
             UnderscriptBox[
              UnderscriptBox["C", "_"], "_"]},
            {" ", " ", " "}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[
      PatternTest[
       Pattern[$CellContext`A, 
        Blank[]], TangentS2`pmQ], 
      PatternTest[
       Pattern[$CellContext`B, 
        Blank[]], TangentS2`pmQ], 
      PatternTest[
       Pattern[C, 
        Blank[]], TangentS2`pmQ]],
     Editable->False], "]"}], "\[RuleDelayed]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "0"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{3.986812519055887*^9, 3.9868125899431334`*^9, 
  3.991318891188531*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"a7939d6d-7aae-4d46-a739-5e71ecc64fea"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{0, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     0, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891196711*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"79ed9c3d-ab82-432b-9ec4-92a816d96c88"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{0, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     0, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891207409*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"7e81fc80-37ae-4a32-bed6-5ce18ea4d621"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{0, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891219105*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"a7b3bd7a-3cc0-4fa2-a55e-7afa5be9b09f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{0, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891229985*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"4cb20334-0656-4097-aff0-14e5dfa9b9d9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{1, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     1, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891244225*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"bc8259d4-c429-4c5c-b11f-5a4c7be566dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{1, -$CellContext`Bondi2}, {
      0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     1, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891257802*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"6091f29d-cf28-4393-892e-47e687dff860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["0",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{1, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}, {0, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     1, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}, {
     0, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.99131889126965*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"7e51747f-4969-4817-bfab-744e7f73ccf5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Added dependent rule \"\>", "\[InvisibleSpace]", 
   RowBox[{
    InterpretationBox[
     StyleBox[GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]], 
             StyleBox["1",
              FontColor->RGBColor[0.93, 0.27, 0.27]]}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      ShowAutoStyles->False,
      AutoSpacing->False],
     $CellContext`FieldStrength[{1, -$CellContext`Bondi2}, {
      1, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}],
     Editable->False], "\[Rule]", "0"}], 
   "\[InvisibleSpace]", "\<\" for tensor \"\>", "\[InvisibleSpace]", 
   "FieldStrength"}],
  SequenceForm[
  "Added dependent rule ", $CellContext`FieldStrength[{
     1, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}, {
     1, -$CellContext`Bondi2}] -> 0, 
   " for tensor ", $CellContext`FieldStrength],
  Editable->False]], "Print",
 CellChangeTimes->{3.9868125899649687`*^9, 3.991318891280971*^9},
 CellLabel->
  "During evaluation of \
In[98]:=",ExpressionUUID->"3bc892a1-8481-44ec-8ed5-d3fd570406af"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eomLHS", " ", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["2", 
      RowBox[{
       RowBox[{"3", "!"}], 
       RowBox[{"2", "!"}]}]], 
     RowBox[{"epsilon\[Eta]", "[", 
      RowBox[{"\[Gamma]", ",", "\[Delta]", ",", 
       RowBox[{"-", "\[Alpha]"}], ",", 
       RowBox[{"-", "\[Beta]"}]}], "]"}], 
     RowBox[{"Antisymmetrize", "[", 
      RowBox[{
       RowBox[{"CD", "[", 
        RowBox[{"-", "\[Gamma]"}], "]"}], "[", 
       RowBox[{
        RowBox[{"epsilon\[Eta]", "[", 
         RowBox[{
          RowBox[{"-", "\[Delta]"}], ",", "\[Mu]", ",", "\[Nu]", ",", 
          "\[Rho]"}], "]"}], 
        RowBox[{"FieldStrength", "[", 
         RowBox[{
          RowBox[{"-", "\[Mu]"}], ",", 
          RowBox[{"-", "\[Nu]"}], ",", 
          RowBox[{"-", "\[Rho]"}]}], "]"}]}], "]"}], "]"}]}], "//", 
    "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomRHS", "=", 
   RowBox[{"source", "[", 
    RowBox[{
     RowBox[{"-", "\[Alpha]"}], ",", 
     RowBox[{"-", "\[Beta]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"eomLHS", "==", "eomRHS"}]}], "Input",
 CellChangeTimes->{{3.986729716109605*^9, 3.9867297217074747`*^9}, {
  3.986729761857428*^9, 3.986729842087751*^9}, {3.986729898123959*^9, 
  3.986729971128023*^9}, {3.9867311639889193`*^9, 3.986731168979693*^9}},
 CellLabel->
  "In[100]:=",ExpressionUUID->"42d93596-658c-428d-bd05-bc40aa3a2335"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   InterpretationBox[
    StyleBox[GridBox[{
       {"\[Eta]", 
        StyleBox[GridBox[{
           {"\[Gamma]", "\[Delta]"},
           {" ", " "}
          },
          GridBoxSpacings->{"Columns" -> {
              Offset[0.], {
               Offset[0.034999999999999996`]}, 
              Offset[0.]}, "Rows" -> {{
               Offset[0.]}}}],
         FontSize->Rational[39, 4]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.034999999999999996`]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`\[Eta][$CellContext`\[Gamma], $CellContext`\[Delta]],
    Editable->False], " ", 
   InterpretationBox[
    StyleBox[
     RowBox[{
      SubscriptBox["\[Del]", "\[Delta]"], GridBox[{
        {"H", 
         StyleBox[GridBox[{
            {" ", " ", " "},
            {"\[Alpha]", "\[Beta]", "\[Gamma]"}
           },
           GridBoxSpacings->{"Columns" -> {
               Offset[0.], {
                Offset[0.034999999999999996`]}, 
               Offset[0.]}, "Rows" -> {{
                Offset[0.]}}}],
          FontSize->Rational[39, 4]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.034999999999999996`]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}]}],
     ShowAutoStyles->False,
     AutoSpacing->False],
    $CellContext`CD[-$CellContext`\[Delta]][
     $CellContext`FieldStrength[-$CellContext`\[Alpha], \
-$CellContext`\[Beta], -$CellContext`\[Gamma]]],
    Editable->False]}], "\[Equal]", 
  InterpretationBox[
   StyleBox[GridBox[{
      {"j", 
       StyleBox[GridBox[{
          {" ", " "},
          {"\[Alpha]", "\[Beta]"}
         },
         GridBoxSpacings->{"Columns" -> {
             Offset[0.], {
              Offset[0.034999999999999996`]}, 
             Offset[0.]}, "Rows" -> {{
              Offset[0.]}}}],
        FontSize->Rational[39, 4]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.034999999999999996`]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}],
    ShowAutoStyles->False,
    AutoSpacing->False],
   $CellContext`source[-$CellContext`\[Alpha], -$CellContext`\[Beta]],
   Editable->False]}]], "Output",
 CellChangeTimes->{
  3.986729843531784*^9, {3.98672996060192*^9, 3.986729971699072*^9}, 
   3.986730293238372*^9, 3.986730698935912*^9, 3.986731169611599*^9, 
   3.986731299619808*^9, 3.9867488896785603`*^9, 3.9867490366740093`*^9, 
   3.986812519107725*^9, 3.9868126031521482`*^9, 3.986812684693757*^9, 
   3.9913188913352203`*^9},
 CellLabel->
  "Out[102]=",ExpressionUUID->"cd0837b0-4c35-475d-bf5c-2b82dbbf9f9d"]
}, Open  ]],

Cell["We now simplify these expressions. ", "Text",
 CellChangeTimes->{{3.986730031530445*^9, 
  3.986730036412868*^9}},ExpressionUUID->"fce0a8f9-dc6d-4ec3-bc61-\
dba1cf80de8f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eomLHS", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "->", 
          RowBox[{"IndexList", "[", 
           RowBox[{
            RowBox[{"-", "f"}], ",", 
            RowBox[{"-", "F"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], "->", 
          RowBox[{"IndexList", "[", 
           RowBox[{
            RowBox[{"-", "h"}], ",", 
            RowBox[{"-", "H"}]}], "]"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"ExpandProductMetric", "[", 
      RowBox[{"#", ",", "\[Eta]"}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"ChangeCovD", "[", 
         RowBox[{"#", ",", "cd2", ",", "PDBondi2"}], "]"}], "&"}], "/@", 
       "#"}], "&"}], ")"}]}], "//", "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", "ChristoffelToGradMetric"}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], ",",
        "#", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ContractBasis", "[", 
         RowBox[{"#", ",", 
          RowBox[{"OverDerivatives", "->", "True"}]}], "]"}], "&"}], ",", "#",
        ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"%", "//", "TraceBasisDummy"}], "//", "ToValues"}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"%", "//", "ComponentArray"}], "//", "ToValues"}], "//", 
    "ToCanonical"}], "//", "Flatten"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomLHS", "=", 
   RowBox[{
    RowBox[{"%", "/.", "antisymH"}], "//", "ToCanonical"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eomRHS", "//", "TraceProductDummy"}], "//", 
    RowBox[{
     RowBox[{"SplitIndex", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[Alpha]"}], "->", 
          RowBox[{"IndexList", "[", 
           RowBox[{
            RowBox[{"-", "f"}], ",", 
            RowBox[{"-", "F"}]}], "]"}]}], ",", 
         RowBox[{
          RowBox[{"-", "\[Beta]"}], "->", 
          RowBox[{"IndexList", "[", 
           RowBox[{
            RowBox[{"-", "h"}], ",", 
            RowBox[{"-", "H"}]}], "]"}]}]}], "}"}]}], "]"}], "&"}]}], "//", 
   "ToCanonical"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"%", "//", 
    RowBox[{
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"ToBasis", "[", "Bondi2", "]"}], "[", "#", "]"}], "&"}], ",",
        "#", ",", 
       RowBox[{"{", "2", "}"}]}], "]"}], "&"}]}], "//", "ToCanonical"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eomRHS", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"%", "//", "ComponentArray"}], "//", "ToValues"}], "//", 
     "ToCanonical"}], "//", "Flatten"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MapThread", "[", 
    RowBox[{"Equal", ",", 
     RowBox[{"{", 
      RowBox[{"eomLHS", ",", "eomRHS"}], "}"}]}], "]"}], "//", 
   "ScreenDollarIndices"}], "//", "Column"}]}], "Input",
 CellChangeTimes->{{3.986730082823928*^9, 3.9867301577896643`*^9}, {
   3.986730192531234*^9, 3.986730260910427*^9}, 3.9867306848139067`*^9, {
   3.986730946637467*^9, 3.986730966095043*^9}, {3.986731003499483*^9, 
   3.9867310087680807`*^9}, {3.986731046972877*^9, 3.986731071110898*^9}, {
   3.98673110440409*^9, 3.986731119559848*^9}, {3.986731294522874*^9, 
   3.986731340024832*^9}, {3.986731413263179*^9, 3.986731414217737*^9}, {
   3.9867488587953787`*^9, 3.986748867514772*^9}, 3.98674889876431*^9, {
   3.9868124781263113`*^9, 3.986812500535942*^9}, {3.986812608300727*^9, 
   3.9868126145769777`*^9}, {3.9868126763536053`*^9, 3.986812680229608*^9}},
 CellLabel->
  "In[103]:=",ExpressionUUID->"a506a1a4-732b-4b42-bd73-8ae1703e43b5"],

Cell[BoxData[
 TagBox[GridBox[{
    {"True"},
    {
     RowBox[{
      FractionBox[
       RowBox[{
        InterpretationBox[
         StyleBox[GridBox[{
            {"\[Gamma]", 
             StyleBox[GridBox[{
                {"A", "B"},
                {" ", " "}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}],
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
         Editable->False], " ", 
        RowBox[{"(", 
         InterpretationBox[
          StyleBox[
           RowBox[{
            SubscriptBox["D", "B"], GridBox[{
              {"H", 
               StyleBox[GridBox[{
                  {" ", " ", " "},
                  {"A", 
                   StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]], 
                   StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}]}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`cds[-$CellContext`B][
           $CellContext`FieldStrength[-$CellContext`A, {
            0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
          Editable->False], ")"}]}], 
       SuperscriptBox[
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False], "2"]], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" ", " "},
              {
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]], 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[{0, -$CellContext`Bondi2}, {
        1, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"H", 
                StyleBox[GridBox[{
                   {" ", " ", " "},
                   {"A", 
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]], 
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`FieldStrength[-$CellContext`A, {
             0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]]}], "\[Equal]", 
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"j", 
            StyleBox[GridBox[{
               {" ", " "},
               {
                StyleBox["0",
                 FontColor->RGBColor[0.93, 0.27, 0.27]], 
                StyleBox["1",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`source[{0, -$CellContext`Bondi2}, {
         1, -$CellContext`Bondi2}],
        Editable->False]}]}]},
    {"True"},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"H", 
                StyleBox[GridBox[{
                   {" ", " ", " "},
                   {"H", "A", 
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`FieldStrength[-$CellContext`H, -$CellContext`A, {
             0, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"H", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`H, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"H", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`H, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"j", 
            StyleBox[GridBox[{
               {" ", " "},
               {"H", 
                StyleBox["0",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`source[-$CellContext`H, {0, -$CellContext`Bondi2}],
        Editable->False]}]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{
         InterpretationBox[
          StyleBox[GridBox[{
             {"\[Gamma]", 
              StyleBox[GridBox[{
                 {"A", "B"},
                 {" ", " "}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
          Editable->False], " ", 
         RowBox[{"(", 
          InterpretationBox[
           StyleBox[
            RowBox[{
             SubscriptBox["D", "B"], GridBox[{
               {"H", 
                StyleBox[GridBox[{
                   {" ", " ", " "},
                   {"H", "A", 
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                  },
                  GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                 FontSize->Rational[39, 4]]}
              },
              
              GridBoxAlignment->{
               "Columns" -> {{Center}}, "Rows" -> {{Center}}},
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.27999999999999997`], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.27999999999999997`]}, "Rows" -> {
                  Offset[0.2], {
                   Offset[0.4]}, 
                  Offset[0.2]}}]}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`cds[-$CellContext`B][
            $CellContext`FieldStrength[-$CellContext`H, -$CellContext`A, {
             1, -$CellContext`Bondi2}]],
           Editable->False], ")"}]}], 
        SuperscriptBox[
         InterpretationBox[
          StyleBox["r",
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`r[],
          Editable->False], "2"]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"H", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`H, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      RowBox[{"-", 
       InterpretationBox[
        StyleBox[GridBox[{
           {"j", 
            StyleBox[GridBox[{
               {" ", " "},
               {"H", 
                StyleBox["1",
                 FontColor->RGBColor[0.93, 0.27, 0.27]]}
              },
              GridBoxSpacings->{"Columns" -> {
                  Offset[0.], {
                   Offset[0.034999999999999996`]}, 
                  Offset[0.]}, "Rows" -> {{
                   Offset[0.]}}}],
             FontSize->Rational[39, 4]]}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.034999999999999996`]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`source[-$CellContext`H, {1, -$CellContext`Bondi2}],
        Editable->False]}]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Gamma]", 
               StyleBox[GridBox[{
                  {"A", "B"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
           Editable->False], " ", 
          RowBox[{"(", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["D", "B"], GridBox[{
                {"H", 
                 StyleBox[GridBox[{
                    {" ", " ", " "},
                    {"F", "A", 
                    StyleBox["0",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`cds[-$CellContext`B][
             $CellContext`FieldStrength[-$CellContext`F, -$CellContext`A, {
              0, -$CellContext`Bondi2}]],
            Editable->False], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]]}], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", 
               StyleBox["0",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[-$CellContext`F, {0, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          InterpretationBox[
           StyleBox[GridBox[{
              {"\[Gamma]", 
               StyleBox[GridBox[{
                  {"A", "B"},
                  {" ", " "}
                 },
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                FontSize->Rational[39, 4]]}
             },
             GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`\[Gamma]met[$CellContext`A, $CellContext`B],
           Editable->False], " ", 
          RowBox[{"(", 
           InterpretationBox[
            StyleBox[
             RowBox[{
              SubscriptBox["D", "B"], GridBox[{
                {"H", 
                 StyleBox[GridBox[{
                    {" ", " ", " "},
                    {"F", "A", 
                    StyleBox["1",
                    FontColor->RGBColor[0.93, 0.27, 0.27]]}
                   },
                   GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
                  FontSize->Rational[39, 4]]}
               },
               
               GridBoxAlignment->{
                "Columns" -> {{Center}}, "Rows" -> {{Center}}},
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.27999999999999997`], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.27999999999999997`]}, "Rows" -> {
                   Offset[0.2], {
                    Offset[0.4]}, 
                   Offset[0.2]}}]}],
             ShowAutoStyles->False,
             AutoSpacing->False],
            $CellContext`cds[-$CellContext`B][
             $CellContext`FieldStrength[-$CellContext`F, -$CellContext`A, {
              1, -$CellContext`Bondi2}]],
            Editable->False], ")"}]}], 
         SuperscriptBox[
          InterpretationBox[
           StyleBox["r",
            ShowAutoStyles->False,
            AutoSpacing->False],
           $CellContext`r[],
           Editable->False], "2"]]}], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]], 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, {
          0, -$CellContext`Bondi2}, {1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", 
               StyleBox["1",
                FontColor->RGBColor[0.93, 0.27, 0.27]]}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[-$CellContext`F, {1, -$CellContext`Bondi2}],
       Editable->False]}]},
    {
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"H", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"F", "H", 
                  StyleBox["0",
                   FontColor->RGBColor[0.93, 0.27, 0.27]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`FieldStrength[-$CellContext`F, -$CellContext`H, {
           0, -$CellContext`Bondi2}],
          Editable->False]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         InterpretationBox[
          StyleBox[GridBox[{
             {"H", 
              StyleBox[GridBox[{
                 {" ", " ", " "},
                 {"F", "H", 
                  StyleBox["1",
                   FontColor->RGBColor[0.93, 0.27, 0.27]]}
                },
                GridBoxSpacings->{"Columns" -> {
                    Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                    Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
               FontSize->Rational[39, 4]]}
            },
            GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
            
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.034999999999999996`]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}}],
           ShowAutoStyles->False,
           AutoSpacing->False],
          $CellContext`FieldStrength[-$CellContext`F, -$CellContext`H, {
           1, -$CellContext`Bondi2}],
          Editable->False]}], 
        InterpretationBox[
         StyleBox["r",
          ShowAutoStyles->False,
          AutoSpacing->False],
         $CellContext`r[],
         Editable->False]], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "u"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", "H", 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{0, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, -$CellContext`H, {
          1, -$CellContext`Bondi2}]],
        Editable->False], "-", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", "H", 
                 StyleBox["0",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, -$CellContext`H, {
          0, -$CellContext`Bondi2}]],
        Editable->False], "+", 
       InterpretationBox[
        StyleBox[
         RowBox[{
          SubscriptBox["\[PartialD]", "r"], GridBox[{
            {"H", 
             StyleBox[GridBox[{
                {" ", " ", " "},
                {"F", "H", 
                 StyleBox["1",
                  FontColor->RGBColor[0.93, 0.27, 0.27]]}
               },
               GridBoxSpacings->{"Columns" -> {
                   Offset[0.], {
                    Offset[0.034999999999999996`]}, 
                   Offset[0.]}, "Rows" -> {{
                    Offset[0.]}}}],
              FontSize->Rational[39, 4]]}
           },
           GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.034999999999999996`]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}}]}],
         ShowAutoStyles->False,
         AutoSpacing->False],
        $CellContext`PDBondi2[{1, -$CellContext`Bondi2}][
         $CellContext`FieldStrength[-$CellContext`F, -$CellContext`H, {
          1, -$CellContext`Bondi2}]],
        Editable->False]}], "\[Equal]", 
      InterpretationBox[
       StyleBox[GridBox[{
          {"j", 
           StyleBox[GridBox[{
              {" ", " "},
              {"F", "H"}
             },
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.], {
                  Offset[0.034999999999999996`]}, 
                 Offset[0.]}, "Rows" -> {{
                  Offset[0.]}}}],
            FontSize->Rational[39, 4]]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Center}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.034999999999999996`]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        ShowAutoStyles->False,
        AutoSpacing->False],
       $CellContext`source[-$CellContext`F, -$CellContext`H],
       Editable->False]}]}
   },
   DefaultBaseStyle->"Column",
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Column"]], "Output",
 CellChangeTimes->{{3.986731305435717*^9, 3.986731341971087*^9}, 
   3.98673141624393*^9, 3.9867488905394363`*^9, 3.9867490375635567`*^9, 
   3.986812519992549*^9, {3.986812599613489*^9, 3.986812617708208*^9}, {
   3.986812681272641*^9, 3.986812687154405*^9}, 3.9913188922315598`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"b0a0194a-419a-4b58-b942-cda209a03b67"]
}, Open  ]],

Cell["In this way, we obtained Eq. (5.26), for example.", "Text",
 CellChangeTimes->{{3.990210691969318*^9, 3.990210700204259*^9}, {
  3.9913188609094267`*^9, 
  3.991318864090929*^9}},ExpressionUUID->"996ae3f5-29a7-4fcf-98ed-\
c1ec79ae5ec9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["References", "Chapter",
 CellChangeTimes->{{3.986747882909655*^9, 
  3.986747884060461*^9}},ExpressionUUID->"396c1ae8-998a-414e-b23e-\
3c41fc43b6d7"],

Cell[TextData[{
 "Stein, Leo C. (2018), ",
 StyleBox["Calculate the CCE system",
  FontSlant->"Italic"],
 ", Mathematica notebook. Available at \
https://github.com/xAct-contrib/examples/blob/master/CCE-system-public.nb."
}], "Text",
 CellChangeTimes->{{3.986747890424189*^9, 3.986747895409732*^9}, {
  3.986748397283277*^9, 3.986748438164011*^9}, {3.986748494921089*^9, 
  3.986748507162278*^9}},
 CellTags->
  "Stein2018CalculateCCESystem",ExpressionUUID->"990fab14-b943-40ec-9fec-\
d5819dc2e42b"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1435.5, 785.25},
WindowMargins->{{-2.25, Automatic}, {Automatic, -22.5}},
Magnification:>1. Inherited,
FrontEndVersion->"15.0 for Linux x86 (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7d90b1ff-3fb6-455e-b387-2631e76d52cc"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{
 "Stein2018CalculateCCESystem"->{
  Cell[667675, 17897, 499, 12, 33, "Text",ExpressionUUID->"990fab14-b943-40ec-9fec-d5819dc2e42b",
   CellTags->"Stein2018CalculateCCESystem"]}
 }
*)
(*CellTagsIndex
CellTagsIndex->{
 {"Stein2018CalculateCCESystem", 668601, 17925}
 }
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 192, 3, 96, "Title",ExpressionUUID->"5fad9054-1bab-4056-a395-abe4c9102247"],
Cell[771, 27, 419, 12, 52, "Subtitle",ExpressionUUID->"e34f7e93-5606-4a10-b187-52dfafccede3"],
Cell[1193, 41, 211, 4, 30, "Author",ExpressionUUID->"4376a6e5-3cb1-47fe-aae4-00e0e0bad886"],
Cell[1407, 47, 300, 7, 29, "Affiliation",ExpressionUUID->"f8c67655-2176-4b0b-a7ac-d2dfae04f9f0"],
Cell[1710, 56, 1026, 22, 104, "Abstract",ExpressionUUID->"ca9de791-5ff9-4654-abc3-97d9cc1ce29a"],
Cell[CellGroupData[{
Cell[2761, 82, 158, 3, 67, "Chapter",ExpressionUUID->"29f9606a-8786-4af6-8e41-f5fa098a3260"],
Cell[2922, 87, 427, 11, 33, "Text",ExpressionUUID->"5fdb9d92-5af5-492e-8e1c-7f1a24376a63"],
Cell[CellGroupData[{
Cell[3374, 102, 201, 3, 29, "Input",ExpressionUUID->"b8b4112c-e683-483b-bbc7-08431e1ec2da"],
Cell[CellGroupData[{
Cell[3600, 109, 947, 15, 23, "Print",ExpressionUUID->"08432ae4-e79e-4a61-9967-fbd28910cf14"],
Cell[4550, 126, 1212, 21, 23, "Print",ExpressionUUID->"c61a863d-dc20-4219-892c-5bc80d809460"],
Cell[5765, 149, 964, 15, 23, "Print",ExpressionUUID->"6b63ee1a-7f0f-470a-8806-df7bb6733517"],
Cell[6732, 166, 925, 14, 23, "Print",ExpressionUUID->"83c540f0-2e4a-4aa7-8718-b1e7239bd6cb"],
Cell[7660, 182, 906, 14, 23, "Print",ExpressionUUID->"20194350-d41a-4952-97b7-5d2774a2eeae"],
Cell[8569, 198, 945, 15, 23, "Print",ExpressionUUID->"aff10072-5382-409d-bb88-ff87b63dc72f"],
Cell[9517, 215, 1216, 22, 23, "Print",ExpressionUUID->"290b6b69-e129-4fe4-9ef7-d4115910cf61"],
Cell[10736, 239, 966, 15, 23, "Print",ExpressionUUID->"5139a9cc-1ac2-40e1-945c-999b3d5bc26b"],
Cell[11705, 256, 945, 15, 23, "Print",ExpressionUUID->"d4521c35-632b-4730-9e74-ee1aa5698595"],
Cell[12653, 273, 1213, 22, 23, "Print",ExpressionUUID->"392e3025-ef73-40f7-8b21-715fe2fe3746"],
Cell[13869, 297, 984, 15, 23, "Print",ExpressionUUID->"53e293d9-0a36-465c-9680-4c5958d76ea7"],
Cell[14856, 314, 945, 15, 23, "Print",ExpressionUUID->"be8f6f34-7939-4646-a2a1-84cc533304ba"],
Cell[15804, 331, 1102, 17, 41, "Print",ExpressionUUID->"48ce7d0b-4e53-47c9-942f-f527d25c00e4"],
Cell[16909, 350, 945, 15, 23, "Print",ExpressionUUID->"a60941e9-5aea-4c53-8a22-b854d23ee79e"]
}, Open  ]]
}, Open  ]],
Cell[17881, 369, 374, 10, 33, "Text",ExpressionUUID->"5e63511e-6e79-4aa6-a7e1-f75d16f23d18"],
Cell[18258, 381, 2269, 52, 90, "Input",ExpressionUUID->"8997ec96-4715-4993-a412-1634e7ca4e38"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20564, 438, 180, 3, 67, "Chapter",ExpressionUUID->"3cc8f1a8-a9ea-4761-b302-d587c1864f23"],
Cell[20747, 443, 229, 5, 33, "Text",ExpressionUUID->"44ff3ab9-28d7-48ca-a54e-6e947e69c56f"],
Cell[20979, 450, 492, 15, 25, "DisplayFormula",ExpressionUUID->"33b0d95c-be33-4b80-aad8-f23b4ee3da17"],
Cell[21474, 467, 2550, 68, 99, "Text",ExpressionUUID->"50633f84-c1ab-4ee3-8842-749040b79c06"],
Cell[CellGroupData[{
Cell[24049, 539, 377, 11, 65, "Section",ExpressionUUID->"9dfdc825-f956-4aa5-a33d-4bf9532da70b"],
Cell[24429, 552, 184, 3, 33, "Text",ExpressionUUID->"a3434d59-1c0b-4f8c-95b3-999b73cc4964"],
Cell[CellGroupData[{
Cell[24638, 559, 400, 9, 29, "Input",ExpressionUUID->"f799257a-0f65-4ff1-b579-cfad29454312"],
Cell[CellGroupData[{
Cell[25063, 572, 1271, 23, 23, "Print",ExpressionUUID->"bea1c72b-da72-45b0-97be-5c354bd3d442"],
Cell[26337, 597, 1281, 23, 23, "Print",ExpressionUUID->"ad14fdc0-f56d-4d6a-b623-84088b83fcbd"]
}, Open  ]],
Cell[27633, 623, 1171, 21, 26, "Message",ExpressionUUID->"b77020ac-bf9c-49b2-8a8d-d670d3c478f5"],
Cell[28807, 646, 1172, 21, 26, "Message",ExpressionUUID->"4bbc0f9c-324d-4c92-b986-2b838e29eb46"]
}, Open  ]],
Cell[29994, 670, 193, 2, 33, "Text",ExpressionUUID->"a8c0feee-ec35-4f11-b3f7-ffe09889c10b"],
Cell[CellGroupData[{
Cell[30212, 676, 520, 12, 29, "Input",ExpressionUUID->"4a2d2bf8-2296-4327-9ee0-01d0659c9ce1"],
Cell[CellGroupData[{
Cell[30757, 692, 1431, 27, 23, "Print",ExpressionUUID->"113384a3-b3cb-45d8-8938-10235dbc795d"],
Cell[32191, 721, 1447, 29, 23, "Print",ExpressionUUID->"acc336ac-06b4-498b-b077-fae044efb1f1"],
Cell[33641, 752, 1347, 26, 23, "Print",ExpressionUUID->"c4e3302c-68e6-43d3-8229-a9206119dff4"],
Cell[34991, 780, 1444, 27, 23, "Print",ExpressionUUID->"3b429b5b-cc78-406c-9537-a4f4ce2547bb"],
Cell[36438, 809, 1464, 28, 23, "Print",ExpressionUUID->"fb6a8775-3c25-41e0-8df0-c3456389dc42"],
Cell[37905, 839, 1487, 30, 23, "Print",ExpressionUUID->"5166fd9b-c17d-406a-9390-f8a7034e9f27"],
Cell[39395, 871, 1423, 27, 23, "Print",ExpressionUUID->"08f6c8d6-2613-4ae3-9b98-bba982e5b187"],
Cell[40821, 900, 931, 15, 23, "Print",ExpressionUUID->"c3981ec7-9ab8-4a70-9267-f38a797fbd25"],
Cell[41755, 917, 1311, 24, 23, "Print",ExpressionUUID->"1aba8215-8cb2-4cbd-980b-553455c54601"],
Cell[43069, 943, 935, 15, 23, "Print",ExpressionUUID->"5e7ac283-475a-4bca-a231-1854ee342bf9"],
Cell[44007, 960, 1439, 28, 23, "Print",ExpressionUUID->"d9e5b9d9-fdd5-4613-81f3-dbf5485ef7c5"],
Cell[45449, 990, 1489, 29, 23, "Print",ExpressionUUID->"dd564b3d-dda6-4cde-8eb4-61402bc15f50"],
Cell[46941, 1021, 1431, 27, 23, "Print",ExpressionUUID->"19d492a6-1323-4406-87b1-70d7ebb73677"],
Cell[48375, 1050, 1323, 24, 23, "Print",ExpressionUUID->"8931d3f7-1fac-4ef8-a62b-abe5c3058035"],
Cell[49701, 1076, 1065, 19, 23, "Print",ExpressionUUID->"aa621e0a-e601-45ed-8d13-837c43a1ee2f"],
Cell[50769, 1097, 1057, 19, 23, "Print",ExpressionUUID->"aa0fa20d-ff4d-44a1-be36-bad1770e7344"],
Cell[51829, 1118, 1068, 19, 23, "Print",ExpressionUUID->"994a3ec1-a999-4b5a-949a-124607791afb"],
Cell[52900, 1139, 1355, 24, 23, "Print",ExpressionUUID->"4cef9e21-c5f6-4282-a45c-6a800a190f49"]
}, Open  ]]
}, Open  ]],
Cell[54282, 1167, 647, 11, 77, "Text",ExpressionUUID->"a68013e5-3644-4af1-8053-0238977fdc20"],
Cell[CellGroupData[{
Cell[54954, 1182, 644, 17, 29, "Input",ExpressionUUID->"580bde25-67e7-4440-a719-f3e5fab6ff1f"],
Cell[55601, 1201, 3083, 81, 39, "Output",ExpressionUUID->"65d1a2d7-1b9e-450b-a57e-b58370ad462b"]
}, Open  ]],
Cell[58699, 1285, 319, 7, 33, "Text",ExpressionUUID->"72c013b0-8862-4499-8b0b-ddf87bd58580"],
Cell[CellGroupData[{
Cell[59043, 1296, 1125, 31, 49, "Input",ExpressionUUID->"ca245a66-bef8-4af5-9c3b-96aacc90acc5"],
Cell[60171, 1329, 1081, 20, 33, "Output",ExpressionUUID->"d18748e8-7da5-40ed-a018-b297ff744b40"],
Cell[61255, 1351, 3587, 94, 39, "Output",ExpressionUUID->"b37edd43-075f-4821-b1e7-9adfdcc60e88"]
}, Open  ]],
Cell[64857, 1448, 528, 9, 55, "Text",ExpressionUUID->"16add16b-fb2b-4f08-badb-16ac6032d814"],
Cell[CellGroupData[{
Cell[65410, 1461, 998, 27, 49, "Input",ExpressionUUID->"e0f33c32-bd91-496f-9711-336ff5b5fb4d"],
Cell[66411, 1490, 5329, 148, 36, "Output",ExpressionUUID->"85ee3ab0-34b6-4c48-830e-807e020c8946"],
Cell[71743, 1640, 9268, 254, 39, "Output",ExpressionUUID->"fac499c1-c380-4817-99b9-20d7de117d6c"]
}, Open  ]],
Cell[81026, 1897, 162, 3, 33, "Text",ExpressionUUID->"6e3a7a60-0839-4157-8bac-36a230e47646"],
Cell[CellGroupData[{
Cell[81213, 1904, 370, 9, 29, "Input",ExpressionUUID->"b4611b3d-91f8-4749-a093-f850d0c42623"],
Cell[81586, 1915, 4317, 119, 36, "Output",ExpressionUUID->"ec3c2bdb-f7f1-4e60-b1c0-a30a980eebd0"]
}, Open  ]],
Cell[85918, 2037, 625, 13, 55, "Text",ExpressionUUID->"752dd49d-8542-4856-8542-65f41cd3a70e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86580, 2055, 171, 3, 65, "Section",ExpressionUUID->"599cc950-9f50-4ccc-a428-27dc834f29d6"],
Cell[86754, 2060, 719, 18, 55, "Text",ExpressionUUID->"1a20e506-1c1c-4497-ac5e-e35e873b72bb"],
Cell[CellGroupData[{
Cell[87498, 2082, 361, 7, 29, "Input",ExpressionUUID->"bde2d112-9a87-4cef-9df8-f22d87983086"],
Cell[CellGroupData[{
Cell[87884, 2093, 1257, 23, 23, "Print",ExpressionUUID->"bd6a8289-650a-4722-9280-8cd684b6eba3"],
Cell[89144, 2118, 1266, 23, 23, "Print",ExpressionUUID->"d1004e70-a791-4ae2-bd2a-11afb51b25aa"]
}, Open  ]]
}, Open  ]],
Cell[90437, 2145, 217, 5, 33, "Text",ExpressionUUID->"a2ef81d6-505a-4cd4-8ff6-832132d5f296"],
Cell[CellGroupData[{
Cell[90679, 2154, 759, 18, 39, "Input",ExpressionUUID->"5b135fa7-3e4e-4aa5-95cf-c8884376d127"],
Cell[CellGroupData[{
Cell[91463, 2176, 1429, 27, 23, "Print",ExpressionUUID->"6623bd40-f3d6-42b7-8796-b8da503bbfbd"],
Cell[92895, 2205, 1443, 28, 23, "Print",ExpressionUUID->"4e4bb360-9e03-4ca7-967f-0b2c076fe79e"],
Cell[94341, 2235, 1353, 26, 23, "Print",ExpressionUUID->"9294747e-02e6-488e-ada0-38d6de9ca25b"],
Cell[95697, 2263, 1467, 28, 23, "Print",ExpressionUUID->"060256c1-a3e1-43dc-8f58-8b1c19af23d2"],
Cell[97167, 2293, 1485, 29, 23, "Print",ExpressionUUID->"ffc4f168-9e8e-4c2d-ac49-e86e4d1d9e6d"],
Cell[98655, 2324, 1535, 30, 23, "Print",ExpressionUUID->"e37a1233-6f5a-408d-840c-d0858a8edace"],
Cell[100193, 2356, 1429, 27, 23, "Print",ExpressionUUID->"b8465827-9af9-44d1-89a4-5e99a9106ba5"],
Cell[101625, 2385, 1337, 24, 23, "Print",ExpressionUUID->"cb8d6479-00a7-48f5-984f-e1def47a844f"],
Cell[102965, 2411, 1447, 28, 23, "Print",ExpressionUUID->"779bdead-6890-4289-92f1-e4e3b8d85e46"],
Cell[104415, 2441, 1523, 30, 23, "Print",ExpressionUUID->"a9c2c05b-ebbd-4953-ab85-de9ed1c0701c"],
Cell[105941, 2473, 1437, 27, 23, "Print",ExpressionUUID->"46759dc4-1986-49f8-a9f3-6c1182d31d76"],
Cell[107381, 2502, 1355, 25, 23, "Print",ExpressionUUID->"88f15e33-deea-4fef-8366-456530d2bea7"],
Cell[108739, 2529, 1353, 24, 23, "Print",ExpressionUUID->"71147197-19fd-4f98-ae3a-0a283389a680"]
}, Open  ]]
}, Open  ]],
Cell[110119, 2557, 339, 7, 33, "Text",ExpressionUUID->"0bbd3c51-5846-4824-a8fc-eb651d409300"],
Cell[CellGroupData[{
Cell[110483, 2568, 306, 6, 29, "Input",ExpressionUUID->"ce73f007-428a-42e5-8dad-95993242375f"],
Cell[110792, 2576, 1265, 23, 23, "Print",ExpressionUUID->"e82d1759-a98e-4a45-86f4-86ac949516f3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[112106, 2605, 172, 3, 65, "Section",ExpressionUUID->"3077f095-5275-4169-90fe-3985882cdaf4"],
Cell[112281, 2610, 253, 6, 33, "Text",ExpressionUUID->"defe9b7d-9193-4226-82f7-314c7f303245"],
Cell[CellGroupData[{
Cell[112559, 2620, 645, 15, 29, "Input",ExpressionUUID->"1f797adb-a854-4c8d-a3c0-d270898d1667"],
Cell[CellGroupData[{
Cell[113229, 2639, 1270, 23, 23, "Print",ExpressionUUID->"6e8ac076-8f38-43b2-a608-cfccc6723b78"],
Cell[114502, 2664, 1279, 23, 23, "Print",ExpressionUUID->"687dece2-f4f9-4ba3-ba38-e9770ab47b17"]
}, Open  ]]
}, Open  ]],
Cell[115808, 2691, 178, 3, 33, "Text",ExpressionUUID->"4e2dcb82-dcd1-44b4-9346-edd9805f9cd0"],
Cell[CellGroupData[{
Cell[116011, 2698, 675, 19, 29, "Input",ExpressionUUID->"5f890a3e-0600-410d-b24a-7ea7447cbe37"],
Cell[CellGroupData[{
Cell[116711, 2721, 1437, 27, 23, "Print",ExpressionUUID->"f9e9faf7-bb3c-4255-87e7-b6e81987b15c"],
Cell[118151, 2750, 1584, 31, 23, "Print",ExpressionUUID->"c19175a4-0e0d-4031-ab6c-d1e9a9e9e709"],
Cell[119738, 2783, 1556, 29, 23, "Print",ExpressionUUID->"8d9356ef-e4b2-4dba-bc87-962f56053c58"],
Cell[121297, 2814, 1573, 29, 23, "Print",ExpressionUUID->"98835654-1bf7-4809-ba0e-a5ef64506144"],
Cell[122873, 2845, 1353, 26, 23, "Print",ExpressionUUID->"33a24ce9-09a7-455a-a4be-777b2a0c0f4d"],
Cell[124229, 2873, 1496, 28, 23, "Print",ExpressionUUID->"9911dc37-eddb-48f0-808f-44fc70005ef0"],
Cell[125728, 2903, 1519, 29, 23, "Print",ExpressionUUID->"5cc04da0-f9b1-4ef9-9841-88de21184145"],
Cell[127250, 2934, 1561, 30, 23, "Print",ExpressionUUID->"8b7c2866-b758-4f79-b19c-46749347c588"],
Cell[128814, 2966, 1451, 28, 23, "Print",ExpressionUUID->"7ba03ff9-0bfb-478f-8e4f-f85e3b6f20b0"],
Cell[130268, 2996, 1309, 24, 23, "Print",ExpressionUUID->"b6d48c08-9940-49e5-9080-0f80d4457f9e"],
Cell[131580, 3022, 1469, 29, 23, "Print",ExpressionUUID->"d1eb7017-3158-41ef-97f7-9922ff3822c1"],
Cell[133052, 3053, 1546, 29, 23, "Print",ExpressionUUID->"15c5765c-934c-4aca-9c56-efcc38ab1d47"],
Cell[134601, 3084, 1459, 28, 23, "Print",ExpressionUUID->"13f43a99-3ec5-47ac-9d30-b58b7dd9fd89"],
Cell[136063, 3114, 1323, 24, 23, "Print",ExpressionUUID->"fb951cdf-25e7-456d-aa36-a1868430f0f1"],
Cell[137389, 3140, 1065, 19, 23, "Print",ExpressionUUID->"a638d3da-cd0e-443c-b705-a652c394cd43"],
Cell[138457, 3161, 1057, 19, 23, "Print",ExpressionUUID->"40fe15fd-27eb-48df-81d8-4c6d2bad9ac9"],
Cell[139517, 3182, 1069, 19, 23, "Print",ExpressionUUID->"5ba6c28d-862a-491a-836a-19858c5aca96"],
Cell[140589, 3203, 1345, 24, 23, "Print",ExpressionUUID->"764f251d-6a4f-4095-8998-ce7ebae704e2"]
}, Open  ]]
}, Open  ]],
Cell[141961, 3231, 413, 8, 55, "Text",ExpressionUUID->"34c20169-d659-4498-a3a7-bbc0b9eb4ebf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142411, 3244, 219, 4, 65, "Section",ExpressionUUID->"45500879-0131-4104-9363-486bb79fe0e0"],
Cell[142633, 3250, 215, 5, 33, "Text",ExpressionUUID->"092f47ed-296f-4c18-9470-d7186e51f4a8"],
Cell[CellGroupData[{
Cell[142873, 3259, 459, 11, 29, "Input",ExpressionUUID->"3313f876-364e-466a-b83b-aa47d35223ec"],
Cell[CellGroupData[{
Cell[143357, 3274, 1254, 23, 23, "Print",ExpressionUUID->"45ef265c-fa60-4dce-b42f-323ae513cd96"],
Cell[144614, 3299, 1298, 24, 23, "Print",ExpressionUUID->"4f987db8-f3ae-49db-8c09-ff57fa2b4187"],
Cell[145915, 3325, 1263, 23, 23, "Print",ExpressionUUID->"9f2c44cb-0840-4ac9-a5c5-c82032afde51"],
Cell[147181, 3350, 1286, 24, 23, "Print",ExpressionUUID->"f63243d2-74a3-4295-a735-3590beeb779a"],
Cell[148470, 3376, 1437, 27, 25, "Print",ExpressionUUID->"3bbfe15b-c222-48d7-a401-cb11fbe99165"],
Cell[149910, 3405, 1450, 28, 25, "Print",ExpressionUUID->"366789dd-469e-45ff-a952-05a8f952fefe"],
Cell[151363, 3435, 1294, 24, 23, "Print",ExpressionUUID->"0138e5db-0912-4cd2-8da2-be0bda5c40c4"],
Cell[152660, 3461, 1354, 25, 23, "Print",ExpressionUUID->"ca610adc-8396-48f8-bee1-a34e895b8edd"],
Cell[154017, 3488, 1472, 28, 23, "Print",ExpressionUUID->"84a3ab3d-aae0-47b6-94ce-65080acb136d"],
Cell[155492, 3518, 1492, 29, 23, "Print",ExpressionUUID->"5e4b4880-04ff-4693-bb20-62176ea7c55d"],
Cell[156987, 3549, 1520, 29, 23, "Print",ExpressionUUID->"fe5647a9-0457-4f41-97b6-594396fb2c23"],
Cell[158510, 3580, 1436, 27, 23, "Print",ExpressionUUID->"c3416772-10fb-4cc6-a591-12e35c793deb"],
Cell[159949, 3609, 1392, 25, 23, "Print",ExpressionUUID->"4d156805-bf59-4927-9f43-6bbeb3820d0a"],
Cell[161344, 3636, 1442, 27, 23, "Print",ExpressionUUID->"25aa4f72-de13-4e08-ae1f-d467f78d1e9d"]
}, Open  ]]
}, Open  ]],
Cell[162813, 3667, 248, 6, 33, "Text",ExpressionUUID->"87463dec-9db5-4750-9637-bf3ede230efb"],
Cell[CellGroupData[{
Cell[163086, 3677, 500, 14, 29, "Input",ExpressionUUID->"a50584d0-b782-4d09-8caf-504b51ef2a1e"],
Cell[CellGroupData[{
Cell[163611, 3695, 2352, 55, 27, "Print",ExpressionUUID->"c1e603aa-474e-443f-9b71-402af3521ec9"],
Cell[165966, 3752, 2352, 55, 27, "Print",ExpressionUUID->"0bf2f5a7-96d2-406a-a325-b8aec837a392"],
Cell[168321, 3809, 3492, 88, 27, "Print",ExpressionUUID->"cd66e60b-910d-4ac0-9b46-1d79bae3fee4"],
Cell[171816, 3899, 2335, 55, 27, "Print",ExpressionUUID->"2ebd92c3-3913-46a5-a905-14d557fb8c06"]
}, Open  ]],
Cell[174166, 3957, 5745, 153, 36, "Output",ExpressionUUID->"5c98f356-6b70-48c2-bead-f87b523bff9d"]
}, Open  ]],
Cell[179926, 4113, 226, 5, 33, "Text",ExpressionUUID->"aa859fac-676e-4c12-8c9c-65ba47f84440"],
Cell[CellGroupData[{
Cell[180177, 4122, 116, 1, 29, "Input",ExpressionUUID->"9039599a-899b-4c89-949d-083f7af04f0f"],
Cell[180296, 4125, 815, 12, 33, "Output",ExpressionUUID->"b60bc160-dae3-4976-8023-a5b81dfbf674"]
}, Open  ]],
Cell[181126, 4140, 214, 5, 33, "Text",ExpressionUUID->"9ceb5ed4-cc07-456f-861b-1a59ae5dd647"],
Cell[CellGroupData[{
Cell[181365, 4149, 1841, 46, 69, "Input",ExpressionUUID->"e456b63e-60d2-45b5-84ad-8fb8189ecf9d"],
Cell[CellGroupData[{
Cell[183231, 4199, 1317, 23, 23, "Print",ExpressionUUID->"6cdb19fc-50c4-4299-a0cd-16a85c5b069b"],
Cell[184551, 4224, 1400, 26, 23, "Print",ExpressionUUID->"4d815640-2542-4cd7-8ad4-414c25b8d838"]
}, Open  ]]
}, Open  ]],
Cell[185978, 4254, 595, 16, 33, "Text",ExpressionUUID->"687a394a-ae1f-4151-8353-6cf207597263"],
Cell[186576, 4272, 752, 22, 93, "Input",ExpressionUUID->"8a39ae02-2648-4cbe-aad3-19bbaba1d951"],
Cell[187331, 4296, 361, 10, 33, "Text",ExpressionUUID->"986d3b4e-bd62-40f5-8811-2d0e7cbde6ac"],
Cell[187695, 4308, 1420, 43, 129, "Input",ExpressionUUID->"b494c342-75c7-4911-a4d7-2ece93f53b54"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[189164, 4357, 188, 3, 67, "Chapter",ExpressionUUID->"c5eb969a-f355-4397-b8b3-918cd3dfc2b7"],
Cell[189355, 4362, 281, 6, 33, "Text",ExpressionUUID->"99c5b56c-61a2-4b5d-8b8f-08cf4dc89355"],
Cell[CellGroupData[{
Cell[189661, 4372, 264, 5, 29, "Input",ExpressionUUID->"1f13e6df-c9fe-414e-9b48-71b766f83968"],
Cell[189928, 4379, 697, 14, 23, "Print",ExpressionUUID->"66b9487b-a05f-4c02-a480-5d3d6ced975a"]
}, Open  ]],
Cell[190640, 4396, 370, 10, 33, "Text",ExpressionUUID->"c8e71a23-b880-41f7-8ccf-4a26ceeea5e1"],
Cell[CellGroupData[{
Cell[191035, 4410, 255, 5, 29, "Input",ExpressionUUID->"14d8c4bb-c24a-4ccf-b012-62ac04dd05cf"],
Cell[191293, 4417, 707, 15, 23, "Print",ExpressionUUID->"7b203687-ecae-42f5-88e3-17d94c84e3c0"]
}, Open  ]],
Cell[192015, 4435, 224, 5, 33, "Text",ExpressionUUID->"ede56a54-95c9-4d62-9e53-c10b4e28eab2"],
Cell[CellGroupData[{
Cell[192264, 4444, 724, 18, 69, "Input",ExpressionUUID->"a74215cc-49b6-4ce2-875d-b4723f78c150"],
Cell[192991, 4464, 1537, 43, 36, "Output",ExpressionUUID->"aed75d49-2262-4ea6-9283-c9b5bcc70540"],
Cell[194531, 4509, 435, 10, 33, "Output",ExpressionUUID->"e3c307bc-4cc6-42d1-bcc2-955289c55ef9"],
Cell[194969, 4521, 1731, 50, 36, "Output",ExpressionUUID->"12a0fd80-bc7b-407e-aa87-bb1d8bbb58df"]
}, Open  ]],
Cell[196715, 4574, 299, 6, 33, "Text",ExpressionUUID->"d5e67145-c15e-45c2-85c1-11726631f320"],
Cell[CellGroupData[{
Cell[197039, 4584, 334, 7, 29, "Input",ExpressionUUID->"656460ab-985f-449f-a8dc-3ee4d4915873"],
Cell[197376, 4593, 3902, 120, 36, "Output",ExpressionUUID->"5a8af227-9b93-4257-bf2e-56853736dfdf"]
}, Open  ]],
Cell[201293, 4716, 311, 7, 33, "Text",ExpressionUUID->"c6b8ab33-b09c-4271-81b2-dff230dd93dc"],
Cell[CellGroupData[{
Cell[201629, 4727, 368, 9, 29, "Input",ExpressionUUID->"64ef3da8-99ad-4c31-a538-73e112c54d13"],
Cell[202000, 4738, 5628, 172, 62, "Output",ExpressionUUID->"55f5bc48-37a7-46a1-96b1-6d1fe5787adc"]
}, Open  ]],
Cell[207643, 4913, 419, 8, 55, "Text",ExpressionUUID->"fae29404-00d9-447d-ac8e-398f00251a3e"],
Cell[CellGroupData[{
Cell[208087, 4925, 460, 12, 29, "Input",ExpressionUUID->"39abf29b-5cae-431d-9cef-5786a488fdec"],
Cell[208550, 4939, 8035, 245, 54, "Output",ExpressionUUID->"1022463b-c83c-4948-aa92-58c630a60bd2"]
}, Open  ]],
Cell[216600, 5187, 294, 6, 33, "Text",ExpressionUUID->"3ade7187-767c-431a-954d-1ebcfff7ddb8"],
Cell[CellGroupData[{
Cell[216919, 5197, 291, 6, 29, "Input",ExpressionUUID->"e28ddda4-61be-4f81-836f-54b43b983bcf"],
Cell[217213, 5205, 12238, 373, 54, "Output",ExpressionUUID->"dc9075dd-9f90-4d1b-a907-7b39d40b4a81"]
}, Open  ]],
Cell[229466, 5581, 339, 7, 33, "Text",ExpressionUUID->"ab291de1-3646-4e4c-93b3-74bee9baf465"],
Cell[CellGroupData[{
Cell[229830, 5592, 447, 12, 29, "Input",ExpressionUUID->"90c5beb0-1c2f-4a19-bf0a-901d3725d6b0"],
Cell[230280, 5606, 14594, 430, 54, "Output",ExpressionUUID->"138e6262-d8f5-47dc-87a3-041cd91e4826"]
}, Open  ]],
Cell[244889, 6039, 176, 3, 33, "Text",ExpressionUUID->"a58f06fa-1b6f-4b20-ad7d-f33768d2a0f2"],
Cell[CellGroupData[{
Cell[245090, 6046, 493, 13, 29, "Input",ExpressionUUID->"d6b49d83-4596-4d7c-8c19-426593ddfbfa"],
Cell[245586, 6061, 13514, 399, 54, "Output",ExpressionUUID->"655fa7db-225d-44f5-8ae7-de3cf4375dbf"]
}, Open  ]],
Cell[259115, 6463, 272, 6, 33, "Text",ExpressionUUID->"5ad22995-e52d-4b2a-8e52-d55bb3bd24c7"],
Cell[CellGroupData[{
Cell[259412, 6473, 316, 7, 29, "Input",ExpressionUUID->"5fd86f33-cce1-40c0-9c33-a40f4ce382c0"],
Cell[259731, 6482, 3855, 122, 54, "Output",ExpressionUUID->"a8e8d7b4-8dd4-48d1-a39d-1e87d7a2da88"]
}, Open  ]],
Cell[263601, 6607, 303, 6, 33, "Text",ExpressionUUID->"3d5a081e-0b90-4488-ae0c-31256fc87238"],
Cell[CellGroupData[{
Cell[263929, 6617, 616, 17, 29, "Input",ExpressionUUID->"63701d84-483e-44b0-bb20-0671de78fa2b"],
Cell[264548, 6636, 3566, 113, 54, "Output",ExpressionUUID->"489e7048-6c8e-4155-9755-006368c61974"]
}, Open  ]],
Cell[268129, 6752, 352, 7, 33, "Text",ExpressionUUID->"36053c41-f0cc-4940-aed7-bfa6f158ae77"],
Cell[CellGroupData[{
Cell[268506, 6763, 205, 3, 29, "Input",ExpressionUUID->"81350fac-2795-4661-9c2a-5e6890a947cd"],
Cell[268714, 6768, 3829, 120, 54, "Output",ExpressionUUID->"d7990df2-88e7-44ae-aaef-a7c19f319c64"]
}, Open  ]],
Cell[272558, 6891, 199, 3, 33, "Text",ExpressionUUID->"0a2f2bab-7ea2-46cc-bc02-9ec0727c8050"]
}, Open  ]],
Cell[CellGroupData[{
Cell[272794, 6899, 267, 4, 67, "Chapter",ExpressionUUID->"b784915b-d366-490b-aa0c-fd662bf3cff1"],
Cell[273064, 6905, 332, 7, 33, "Text",ExpressionUUID->"5bca60fd-f1f0-4cec-a4a1-45a55063e2bd"],
Cell[CellGroupData[{
Cell[273421, 6916, 197, 3, 65, "Section",ExpressionUUID->"9f0514fe-56ba-4071-befc-be9911e03eb4"],
Cell[273621, 6921, 704, 19, 34, "Text",ExpressionUUID->"1016b96a-863c-48e2-8322-c8195895f4df"],
Cell[CellGroupData[{
Cell[274350, 6944, 737, 18, 49, "Input",ExpressionUUID->"2b600321-dc0a-4537-b765-4d5c62e7ac6e"],
Cell[CellGroupData[{
Cell[275112, 6966, 1355, 25, 23, "Print",ExpressionUUID->"88ef30df-1c29-4bde-a26a-c3ddace484b9"],
Cell[276470, 6993, 1283, 23, 23, "Print",ExpressionUUID->"9dcd3270-c2c7-4b5a-bb14-949f7248a2bc"]
}, Open  ]]
}, Open  ]],
Cell[277780, 7020, 169, 3, 33, "Text",ExpressionUUID->"13e31b85-2d45-4228-86d2-9ef7586f6039"],
Cell[CellGroupData[{
Cell[277974, 7027, 893, 22, 69, "Input",ExpressionUUID->"f6fdd890-617c-4251-879a-b45dc9cef574"],
Cell[278870, 7051, 3729, 98, 36, "Output",ExpressionUUID->"549dbc58-663d-4c0c-856f-ede708530cb0"]
}, Open  ]],
Cell[282614, 7152, 622, 11, 55, "Text",ExpressionUUID->"ea83c89c-5b95-4116-8089-48cb07815232"],
Cell[CellGroupData[{
Cell[283261, 7167, 1279, 35, 49, "Input",ExpressionUUID->"4e879636-bf38-4e91-9dc3-fa98cb1e7e92"],
Cell[284543, 7204, 16474, 465, 36, "Output",ExpressionUUID->"e0a52391-9b52-4035-ae67-20910fd9c2af"],
Cell[301020, 7671, 2578, 67, 36, "Output",ExpressionUUID->"d6a14441-0054-4d81-afaa-aeeeca73a930"]
}, Open  ]],
Cell[303613, 7741, 883, 19, 56, "Text",ExpressionUUID->"5eb7743b-2c6c-495b-a351-ee0e7b887634"],
Cell[CellGroupData[{
Cell[304521, 7764, 396, 10, 29, "Input",ExpressionUUID->"9822cf31-3a14-4741-a227-505dd9595582"],
Cell[304920, 7776, 12574, 353, 54, "Output",ExpressionUUID->"ad6cb002-79f2-4c6e-8b2e-8f3a2b0f93d4"]
}, Open  ]],
Cell[317509, 8132, 253, 6, 33, "Text",ExpressionUUID->"4e295711-5d3f-4d01-9f7a-44746ebb3eb5"],
Cell[CellGroupData[{
Cell[317787, 8142, 460, 12, 29, "Input",ExpressionUUID->"38ff5540-233e-498d-ac93-a5ca78db9a47"],
Cell[318250, 8156, 21815, 615, 54, "Output",ExpressionUUID->"e2cbec94-e6a3-48f8-b5db-9887ed9dc054"]
}, Open  ]],
Cell[340080, 8774, 280, 6, 33, "Text",ExpressionUUID->"2baeb5ef-7d57-49f1-978a-e3236ba11a99"],
Cell[CellGroupData[{
Cell[340385, 8784, 291, 6, 29, "Input",ExpressionUUID->"4d267719-b90d-45e2-93ce-d277e762ee71"],
Cell[340679, 8792, 32619, 925, 54, "Output",ExpressionUUID->"073b8176-6eca-44c6-9adf-fd59dde4287b"]
}, Open  ]],
Cell[373313, 9720, 398, 8, 33, "Text",ExpressionUUID->"f1359cb8-59f8-4dd7-ba2e-eff02f0ccc8c"],
Cell[CellGroupData[{
Cell[373736, 9732, 807, 23, 49, "Input",ExpressionUUID->"1ab7ad36-4b85-4eb3-8ae4-158c8c2cf069"],
Cell[374546, 9757, 41386, 1149, 100, "Output",ExpressionUUID->"6b80e33a-ef3c-4d73-a61f-7a4040002158"],
Cell[415935, 10908, 2505, 66, 36, "Output",ExpressionUUID->"49173b98-a252-41ad-a247-c4c3ece8bc1d"]
}, Open  ]],
Cell[418455, 10977, 239, 6, 33, "Text",ExpressionUUID->"7b9257e7-1d58-4608-95a5-09867deab417"],
Cell[CellGroupData[{
Cell[418719, 10987, 492, 13, 29, "Input",ExpressionUUID->"7f59db27-73d3-4292-bb5e-29bc735c7c2b"],
Cell[419214, 11002, 37543, 1038, 54, "Output",ExpressionUUID->"de68f51a-a57d-46a1-a74b-9bbeb009757e"]
}, Open  ]],
Cell[456772, 12043, 299, 7, 33, "Text",ExpressionUUID->"1affc7de-2f20-421f-bc06-26aca0fb1552"],
Cell[CellGroupData[{
Cell[457096, 12054, 365, 8, 29, "Input",ExpressionUUID->"aeeabc8c-0d30-4235-9000-966079629b59"],
Cell[457464, 12064, 19975, 558, 54, "Output",ExpressionUUID->"8815dfd6-e975-4ba5-bf5e-40bc545ecfda"]
}, Open  ]],
Cell[477454, 12625, 449, 11, 33, "Text",ExpressionUUID->"a8bb074e-ab1d-439b-b8f7-27a08887853c"],
Cell[CellGroupData[{
Cell[477928, 12640, 664, 16, 49, "Input",ExpressionUUID->"306f92c6-3f82-4b09-bd94-c9109b27d11e"],
Cell[478595, 12658, 18496, 521, 54, "Output",ExpressionUUID->"f87f886c-917e-482c-9bce-0804f8bf4aa5"],
Cell[497094, 13181, 3409, 94, 36, "Output",ExpressionUUID->"cdbfcf03-6c0b-4c61-9365-1713734887a8"]
}, Open  ]],
Cell[500518, 13278, 180, 3, 33, "Text",ExpressionUUID->"5952450d-5f49-4252-90b6-8a953fc8e0d3"],
Cell[CellGroupData[{
Cell[500723, 13285, 648, 13, 29, "Input",ExpressionUUID->"9edba72c-8d34-441f-a33f-7cc0c8849741"],
Cell[501374, 13300, 23465, 629, 123, "Output",ExpressionUUID->"045c10e0-c8f9-469e-bfec-3097d1147037"]
}, Open  ]],
Cell[524854, 13932, 320, 7, 33, "Text",ExpressionUUID->"1c32024b-5ec4-4c71-a1f8-24267477b629"]
}, Open  ]],
Cell[CellGroupData[{
Cell[525211, 13944, 192, 3, 65, "Section",ExpressionUUID->"d42488fb-ae93-48ec-bbaa-3b0c77027c6e"],
Cell[525406, 13949, 418, 11, 34, "Text",ExpressionUUID->"716a5b16-e7d6-4770-afa1-5e62442cfb41"],
Cell[CellGroupData[{
Cell[525849, 13964, 338, 7, 29, "Input",ExpressionUUID->"87a25c94-0295-4836-ad0b-94ac2ac08d7d"],
Cell[526190, 13973, 1118, 21, 23, "Print",ExpressionUUID->"d00efcef-aa6a-477e-b22d-4d3cbd9a971d"]
}, Open  ]],
Cell[527323, 13997, 219, 5, 33, "Text",ExpressionUUID->"a1195831-dd32-4756-a445-f7396184f975"],
Cell[CellGroupData[{
Cell[527567, 14006, 680, 20, 49, "Input",ExpressionUUID->"45acd470-7c0a-43ef-8642-74a92511cf29"],
Cell[528250, 14028, 2486, 68, 36, "Output",ExpressionUUID->"f1ce4054-1c3b-47b2-b3dd-acd00c7bfee5"]
}, Open  ]],
Cell[530751, 14099, 297, 7, 33, "Text",ExpressionUUID->"82842b20-9965-4b37-b83f-078e30cb8ccc"],
Cell[CellGroupData[{
Cell[531073, 14110, 1290, 30, 42, "Input",ExpressionUUID->"70ce93d5-ee35-47b1-a246-ba60f2879954"],
Cell[532366, 14142, 2481, 67, 36, "Output",ExpressionUUID->"b8c05ce8-eb04-497b-bb5d-06b4edcd5525"]
}, Open  ]],
Cell[534862, 14212, 521, 9, 55, "Text",ExpressionUUID->"181a2e92-5e6c-4406-b2ca-42922cce83f8"],
Cell[CellGroupData[{
Cell[535408, 14225, 1935, 56, 149, "Input",ExpressionUUID->"22eae81f-5b39-49ed-839d-6871163ea1ec"],
Cell[537346, 14283, 8065, 241, 54, "Output",ExpressionUUID->"3b813974-f3f9-4df4-8bc2-c45e329cc452"]
}, Open  ]],
Cell[545426, 14527, 224, 5, 33, "Text",ExpressionUUID->"001d3a3e-140b-43e0-8149-dc71ae4a892d"],
Cell[CellGroupData[{
Cell[545675, 14536, 349, 8, 29, "Input",ExpressionUUID->"24593036-0a60-45a3-9990-ec654de77540"],
Cell[546027, 14546, 811, 16, 23, "Print",ExpressionUUID->"1b85faa2-b490-40b9-bf16-eee0b246d550"]
}, Open  ]],
Cell[546853, 14565, 1247, 31, 77, "Text",ExpressionUUID->"0b2ed9a9-88cb-4320-99d9-d9c7d9c9f757"],
Cell[548103, 14598, 268, 6, 33, "Text",ExpressionUUID->"f9752057-ec8a-4510-869d-fd06a7218117"],
Cell[CellGroupData[{
Cell[548396, 14608, 681, 19, 69, "Input",ExpressionUUID->"d038ad73-c3ac-4d53-97cb-97aae7bdc428"],
Cell[549080, 14629, 4903, 132, 36, "Output",ExpressionUUID->"4db9c1ec-d5a0-4f90-b0c6-1d6fe333e6d9"]
}, Open  ]],
Cell[553998, 14764, 302, 7, 33, "Text",ExpressionUUID->"cb7477fb-4e0e-4f22-8ff7-73fbefe72d51"],
Cell[CellGroupData[{
Cell[554325, 14775, 6616, 187, 369, "Input",ExpressionUUID->"4b9cc66f-b70d-403c-ae9d-b512d1c1ab94"],
Cell[560944, 14964, 35100, 953, 123, "Output",ExpressionUUID->"3298edf4-ea05-44c1-9c2f-986f794db07c"]
}, Open  ]],
Cell[596059, 15920, 284, 7, 33, "Text",ExpressionUUID->"a4b0dcff-2b86-4fff-a365-56af0956076e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[596392, 15933, 201, 3, 67, "Chapter",ExpressionUUID->"4acfb932-f91f-41c6-a5eb-468d662931d2"],
Cell[596596, 15938, 342, 7, 33, "Text",ExpressionUUID->"1bb4ce13-36a8-4f92-a625-179432c2f762"],
Cell[CellGroupData[{
Cell[596963, 15949, 965, 24, 69, "Input",ExpressionUUID->"9a4d4877-7ed2-4ad3-b0f9-1191e88aaff0"],
Cell[CellGroupData[{
Cell[597953, 15977, 937, 20, 23, "Print",ExpressionUUID->"d0b64822-93e5-4e2a-bfb0-a65c05b9e35d"],
Cell[598893, 15999, 685, 15, 23, "Print",ExpressionUUID->"3c6e444d-cfdd-4930-b7a8-9ca2054ac809"],
Cell[599581, 16016, 863, 18, 23, "Print",ExpressionUUID->"17e3b69a-7f2a-42c6-9b23-d4b4edf43cd2"]
}, Open  ]]
}, Open  ]],
Cell[600471, 16038, 753, 15, 56, "Text",ExpressionUUID->"454bc869-edcb-4771-8856-345cf6cd7139"],
Cell[CellGroupData[{
Cell[601249, 16057, 1290, 36, 49, "Input",ExpressionUUID->"a048a5d3-ca1c-48de-bd38-d5e49f781ebf"],
Cell[602542, 16095, 1681, 50, 39, "Output",ExpressionUUID->"a7939d6d-7aae-4d46-a739-5e71ecc64fea"],
Cell[CellGroupData[{
Cell[604248, 16149, 1811, 48, 27, "Print",ExpressionUUID->"79ed9c3d-ab82-432b-9ec4-92a816d96c88"],
Cell[606062, 16199, 1811, 48, 27, "Print",ExpressionUUID->"7e81fc80-37ae-4a32-bed6-5ce18ea4d621"],
Cell[607876, 16249, 1811, 48, 27, "Print",ExpressionUUID->"a7b3bd7a-3cc0-4fa2-a55e-7afa5be9b09f"],
Cell[609690, 16299, 1811, 48, 27, "Print",ExpressionUUID->"4cb20334-0656-4097-aff0-14e5dfa9b9d9"],
Cell[611504, 16349, 1811, 48, 27, "Print",ExpressionUUID->"bc8259d4-c429-4c5c-b11f-5a4c7be566dd"],
Cell[613318, 16399, 1811, 48, 27, "Print",ExpressionUUID->"6091f29d-cf28-4393-892e-47e687dff860"],
Cell[615132, 16449, 1810, 48, 27, "Print",ExpressionUUID->"7e51747f-4969-4817-bfab-744e7f73ccf5"],
Cell[616945, 16499, 1811, 48, 27, "Print",ExpressionUUID->"3bc892a1-8481-44ec-8ed5-d3fd570406af"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[618805, 16553, 1443, 39, 84, "Input",ExpressionUUID->"42d93596-658c-428d-bd05-bc40aa3a2335"],
Cell[620251, 16594, 3247, 92, 36, "Output",ExpressionUUID->"cd0837b0-4c35-475d-bf5c-2b82dbbf9f9d"]
}, Open  ]],
Cell[623513, 16689, 177, 3, 33, "Text",ExpressionUUID->"fce0a8f9-dc6d-4ec3-bc61-dba1cf80de8f"],
Cell[CellGroupData[{
Cell[623715, 16696, 4751, 142, 269, "Input",ExpressionUUID->"a506a1a4-732b-4b42-bd73-8ae1703e43b5"],
Cell[628469, 16840, 38754, 1040, 305, "Output",ExpressionUUID->"b0a0194a-419a-4b58-b942-cda209a03b67"]
}, Open  ]],
Cell[667238, 17883, 242, 4, 33, "Text",ExpressionUUID->"996ae3f5-29a7-4fcf-98ed-c1ec79ae5ec9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[667517, 17892, 155, 3, 67, "Chapter",ExpressionUUID->"396c1ae8-998a-414e-b23e-3c41fc43b6d7"],
Cell[667675, 17897, 499, 12, 33, "Text",ExpressionUUID->"990fab14-b943-40ec-9fec-d5819dc2e42b",
 CellTags->"Stein2018CalculateCCESystem"]
}, Open  ]]
}, Open  ]]
}
]
*)


